On Perturbation theory improved by Strong coupling expansion

In theoretical physics, we sometimes have two perturbative expansions of physical quantity around different two points in parameter space. In terms of the two perturbative expansions, we introduce a new type of smooth interpolating function consistent with the both expansions, which includes the standard Pad\'e approximant and fractional power of polynomial method constructed by Sen as special cases. We point out that we can construct enormous number of such interpolating functions in principle while the "best" approximation for the exact answer of the physical quantity should be unique among the interpolating functions. We propose a criterion to determine the "best" interpolating function, which is applicable except some situations even if we do not know the exact answer. It turns out that our criterion works for various examples including specific heat in two-dimensional Ising model, average plaquette in four-dimensional SU(3) pure Yang-Mills theory on lattice and free energy in c=1 string theory at self-dual radius. We also mention possible applications of the interpolating functions to system with phase transition.

==> Explicit_formula/explicit_arXiv.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    326359,       8498]
NotebookOptionsPosition[    324827,       8442]
NotebookOutlinePosition[    325171,       8457]
CellTagsIndexPosition[    325128,       8454]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Explicit formula for interpolating functions", "Title",
 CellChangeTimes->{{3.6169014523312674`*^9, 3.616901463401901*^9}, {
   3.6169014977612305`*^9, 3.616901506261243*^9}, 3.616902226425763*^9}],

Cell["\<\
in the paper \"On Pertubation theory improved by Strong coupling expansion\"
by Masazumi Honda (Harish-Chandra Research Institute)\
\>", "Subsubtitle",
 CellChangeTimes->{{3.616901509111247*^9, 3.6169015677413287`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.61690158289135*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "All the interpolating functions are taking the form of Fractional Power of \
Rational function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["F", 
     RowBox[{"(", "\[Alpha]", ")"}]], 
    RowBox[{"m", ",", "n"}]], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 "(g).\nWe denote this by FPR[\[Alpha],m,n,g]"
}], "Subtitle",
 CellChangeTimes->{{3.616901599052373*^9, 3.616901676642481*^9}, 
   3.616902209435739*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Zero-dimensional ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "4"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 "-theory"
}], "Section",
 CellChangeTimes->{{3.6169016850824933`*^9, 3.6169016983025117`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "1"}]], ",", "0", ",", "0", ",", "g_"}], "]"}], ":=", 
   RowBox[{
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"8", " ", "g", " ", "\[Pi]"}], 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "4"], "]"}], "2"]]}]]]}]}], ";", 
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "1"}]], ",", "1", ",", "1", ",", "g_"}], "]"}], ":=", 
   RowBox[{
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "4"], "]"}]}]], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["1", "4"]}], "]"}]}], "+", 
       RowBox[{"8", " ", "g", " ", "\[Pi]", " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}], "3"]}], 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["1", "4"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}]}], "+", 
       RowBox[{"8", " ", "g", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "4"], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}], "4"]}]]]}]}], ";", 
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "1"}]], ",", "2", ",", "2", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1.`", "\[VeryThinSpace]", "+", 
       RowBox[{"10.1531607808241`", " ", "g"}], "+", 
       RowBox[{"37.91166947810798`", " ", 
        SuperscriptBox["g", "2"]}]}], 
      RowBox[{"1.`", "\[VeryThinSpace]", "+", 
       RowBox[{"10.1531607808241`", " ", "g"}], "+", 
       RowBox[{"43.91166947810798`", " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{"72.48541321812907`", " ", 
        SuperscriptBox["g", "3"]}]}]]]}]}], ";", 
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "1"}]], ",", "3", ",", "3", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1.`", "\[VeryThinSpace]", "+", 
       RowBox[{"16.030388229931486`", " ", "g"}], "+", 
       RowBox[{"110.26077245790317`", " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{"324.0187225963292`", " ", 
        SuperscriptBox["g", "3"]}]}], 
      RowBox[{"1.`", "\[VeryThinSpace]", "+", 
       RowBox[{"16.030388229931486`", " ", "g"}], "+", 
       RowBox[{"116.26077245790317`", " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{"420.2010519759181`", " ", 
        SuperscriptBox["g", "3"]}], "+", 
       RowBox[{"619.509278307239`", " ", 
        SuperscriptBox["g", "4"]}]}]]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "1"}]], ",", "4", ",", "4", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"22.874503929271544`", " ", "g"}], "+", 
         RowBox[{"238.23905635876318`", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"1303.4929582331083`", " ", 
          SuperscriptBox["g", "3"]}], "+", 
         RowBox[{"3224.5631655188554`", " ", 
          SuperscriptBox["g", "4"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"22.874503929271544`", " ", "g"}], "+", 
         RowBox[{"244.23905635876318`", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"1440.7399818087376`", " ", 
          SuperscriptBox["g", "3"]}], "+", 
         RowBox[{"4575.997503671434`", " ", 
          SuperscriptBox["g", "4"]}], "+", 
         RowBox[{"6165.220279617642`", " ", 
          SuperscriptBox["g", "5"]}]}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "3"}]], ",", "1", ",", "1", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        RowBox[{"7.086913042848253`", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        RowBox[{"6.989291097242859`", " ", 
         SuperscriptBox["g", "3"]}]}]], ")"}], 
     RowBox[{"1", "/", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "3"}]], ",", "2", ",", "2", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        RowBox[{"3.7875802399388747`", " ", "g"}]}], 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        RowBox[{"3.7875802399388747`", " ", "g"}], "+", 
        RowBox[{"18.000000000000007`", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        RowBox[{"33.83154290049999`", " ", 
         SuperscriptBox["g", "3"]}], "+", 
        RowBox[{"26.47250085109775`", " ", 
         SuperscriptBox["g", "4"]}]}]], ")"}], 
     RowBox[{"1", "/", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "3"}]], ",", "3", ",", "3", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"8.099704591178746`", " ", "g"}], "+", 
         RowBox[{"28.252523713142793`", " ", 
          SuperscriptBox["g", "2"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"8.099704591178746`", " ", "g"}], "+", 
         RowBox[{"46.25252371314279`", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"145.7946826412175`", " ", 
          SuperscriptBox["g", "3"]}], "+", 
         RowBox[{"256.83437198547387`", " ", 
          SuperscriptBox["g", "4"]}], "+", 
         RowBox[{"197.46511246291166`", " ", 
          SuperscriptBox["g", "5"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "3"}]], ",", "4", ",", "4", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"13.470628417091639`", " ", "g"}], "+", 
         RowBox[{"87.53888949233587`", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"255.1535591483978`", " ", 
          SuperscriptBox["g", "3"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"13.470628417091639`", " ", "g"}], "+", 
         RowBox[{"105.53888949233587`", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"497.6248706560473`", " ", 
          SuperscriptBox["g", "3"]}], "+", 
         RowBox[{"1449.7000108620534`", " ", 
          SuperscriptBox["g", "4"]}], "+", 
         RowBox[{"2420.0858672492423`", " ", 
          SuperscriptBox["g", "5"]}], "+", 
         RowBox[{"1783.3424993857257`", " ", 
          SuperscriptBox["g", "6"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "5"}]], ",", "2", ",", "2", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        RowBox[{"30.`", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        RowBox[{"32.14821200212872`", " ", 
         SuperscriptBox["g", "3"]}], "+", 
        RowBox[{"43.17787580118569`", " ", 
         SuperscriptBox["g", "4"]}], "+", 
        RowBox[{"25.54986136647706`", " ", 
         SuperscriptBox["g", "5"]}]}]], ")"}], 
     RowBox[{"1", "/", "10"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "5"}]], ",", "4", ",", "4", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"5.072505666220409`", " ", "g"}], "+", 
         RowBox[{"14.43685326985559`", " ", 
          SuperscriptBox["g", "2"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"5.072505666220409`", " ", "g"}], "+", 
         RowBox[{"44.43685326985559`", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"152.17516998661225`", " ", 
          SuperscriptBox["g", "3"]}], "+", 
         RowBox[{"403.10559809566917`", " ", 
          SuperscriptBox["g", "4"]}], "+", 
         RowBox[{"708.6889005862954`", " ", 
          SuperscriptBox["g", "5"]}], "+", 
         RowBox[{"752.9544739983669`", " ", 
          SuperscriptBox["g", "6"]}], "+", 
         RowBox[{"368.85959961298136`", " ", 
          SuperscriptBox["g", "7"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "10"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "7"}]], ",", "3", ",", "3", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"42.`", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"155.75843284764994`", " ", 
          SuperscriptBox["g", "4"]}], "+", 
         RowBox[{"239.21559267499774`", " ", 
          SuperscriptBox["g", "5"]}], "+", 
         RowBox[{"220.9758065100799`", " ", 
          SuperscriptBox["g", "6"]}], "+", 
         RowBox[{"93.39937438057375`", " ", 
          SuperscriptBox["g", "7"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "14"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "*", "9"}]], ",", "4", ",", "4", ",", "g_"}], "]"}], ":=", 
   RowBox[{"2.5066282746310002`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"54.`", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"594.`", " ", 
          SuperscriptBox["g", "4"]}], "+", 
         RowBox[{"780.7879756756589`", " ", 
          SuperscriptBox["g", "5"]}], "+", 
         RowBox[{"1294.340979801729`", " ", 
          SuperscriptBox["g", "6"]}], "+", 
         RowBox[{"1475.3510504866329`", " ", 
          SuperscriptBox["g", "7"]}], "+", 
         RowBox[{"1038.5911468627608`", " ", 
          SuperscriptBox["g", "8"]}], "+", 
         RowBox[{"341.42819835916043`", " ", 
          SuperscriptBox["g", "9"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "18"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.600768860333657*^9, 3.6007690535554066`*^9}, {
  3.6007691046114993`*^9, 3.600769548028242*^9}, {3.6007695910183067`*^9, 
  3.6007698515018463`*^9}, {3.601019132629385*^9, 3.6010191572306285`*^9}, {
  3.6010205453376665`*^9, 3.6010205639650993`*^9}, {3.6010221452614155`*^9, 
  3.6010221771694613`*^9}, {3.6105066931993513`*^9, 3.610506722699393*^9}, {
  3.6169017427825737`*^9, 3.6169017618326006`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two dimensional Ising model on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " lattice"
}], "Section",
 CellChangeTimes->{{3.6169017800526257`*^9, 3.6169017974626503`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    FractionBox[
     RowBox[{"192", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"1", "/", "4"}]], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "4"}]]}], "-", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]], " ", "x"}]}], ")"}], "4"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"3", "/", "4"}]]}], " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}], "+", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "4"}]], " ", "x"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "4"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "4"}], "3"], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    FractionBox["16", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "2"], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        FractionBox[
         SuperscriptBox["x", "3"], 
         RowBox[{"4", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"3", "/", "4"}]]}]]}], ")"}], 
      RowBox[{"4", "/", "3"}]]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "2", ",", "2", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"20736", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["2", 
            RowBox[{"3", "/", "4"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "4"}]]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "4"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"3", "/", "4"}]]}], "-", 
          RowBox[{"48", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"18", "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]], " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "4"}]]}], "-", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]], " ", 
              SuperscriptBox["3", 
               RowBox[{"3", "/", "4"}]]}], "+", 
             RowBox[{"12", " ", 
              SqrtBox["6"]}]}], ")"}], " ", "x"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]], " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "4"}]]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]], " ", 
              SuperscriptBox["3", 
               RowBox[{"3", "/", "4"}]]}], "-", 
             RowBox[{"18", " ", 
              SqrtBox["6"]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["2", 
            RowBox[{"3", "/", "4"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "4"}]]}], "+", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"1", "/", "4"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"3", "/", "4"}]]}]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["2", 
            RowBox[{"3", "/", "4"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "4"}]]}], "+", 
          RowBox[{"12", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]], " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "4"}]]}]}], ")"}], " ", "x"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]], " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "4"}]]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]], " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "4"}]]}], "+", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]], " ", 
              SuperscriptBox["3", 
               RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
           SuperscriptBox["x", "3"]}]}], ")"}], "4"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    FractionBox[
     RowBox[{"2304", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"23", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", 
             SqrtBox["6"]}]}], ")"}], " ", "x"}]}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"276", "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SqrtBox["6"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"9", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           SqrtBox["6"]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}]}], ")"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    FractionBox["384", 
     RowBox[{"24", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      SuperscriptBox["x", "4"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    FractionBox[
     RowBox[{"2304", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"529", "+", 
         RowBox[{"46", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SqrtBox["6"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", 
             SqrtBox["6"]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6348", "+", 
        RowBox[{"552", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SqrtBox["6"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"73", "+", 
           RowBox[{"54", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"462", "+", 
           RowBox[{"349", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{"25", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    FractionBox[
     RowBox[{"384", " ", 
      RowBox[{"(", 
       RowBox[{"969", "+", 
        RowBox[{"446", " ", "x"}], "+", 
        RowBox[{"4638", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], 
     RowBox[{"23256", "+", 
      RowBox[{"10704", " ", "x"}], "+", 
      RowBox[{"64800", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"25104", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"30581", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"18998", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"4638", " ", 
       SuperscriptBox["x", "6"]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "3", ",", "2", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    FractionBox[
     RowBox[{"2304", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"27", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"22", "-", 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"8", " ", 
             SqrtBox["6"]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"324", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"264", "-", 
           RowBox[{"72", " ", 
            SqrtBox["6"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"6", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "+", 
           RowBox[{"25", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2304", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3452", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13581", "+", 
             RowBox[{"9358", " ", 
              SqrtBox["6"]}]}], ")"}], " ", "x"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"7349", "+", 
             RowBox[{"1888", " ", 
              SqrtBox["6"]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"26143", "+", 
             RowBox[{"15118", " ", 
              SqrtBox["6"]}]}], ")"}], " ", 
           SuperscriptBox["x", "3"]}]}], ")"}], "2"]}], ")"}], "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"41424", "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"13581", "+", 
           RowBox[{"9358", " ", 
            SqrtBox["6"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"5623", "+", 
           RowBox[{"1888", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"72", " ", 
         RowBox[{"(", 
          RowBox[{"2669", "+", 
           RowBox[{"960", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"8503", "+", 
           RowBox[{"2791", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"90708", "+", 
           RowBox[{"26143", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         SuperscriptBox["x", "5"]}]}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    FractionBox[
     RowBox[{"384", " ", 
      RowBox[{"(", 
       RowBox[{"1546", "+", 
        RowBox[{"638", " ", "x"}], "+", 
        RowBox[{"8393", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], 
     RowBox[{"37104", "+", 
      RowBox[{"15312", " ", "x"}], "+", 
      RowBox[{"127224", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"43584", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"54456", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"34210", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"8393", " ", 
       SuperscriptBox["x", "6"]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "5", ",", "4", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"384", " ", 
       RowBox[{"(", 
        RowBox[{"71294", "+", 
         RowBox[{"509356", " ", "x"}], "+", 
         RowBox[{"607943", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2297148", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1711056", "+", 
       RowBox[{"12224544", " ", "x"}], "+", 
       RowBox[{"11168520", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"34104576", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"14944968", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"16724016", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"9796535", " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"2297148", " ", 
        SuperscriptBox["x", "7"]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "6", ",", "5", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{"3616105", "+", 
         RowBox[{"18126276", " ", "x"}], "+", 
         RowBox[{"70907814", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"94572132", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"207027897", " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"28928840", "+", 
       RowBox[{"145010208", " ", "x"}], "+", 
       RowBox[{"509404832", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"524414320", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"1144400228", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"565767304", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"563787908", " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"307561240", " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"69009299", " ", 
        SuperscriptBox["x", "8"]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "7", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{"11655897", "+", 
         RowBox[{"43155430", " ", "x"}], "+", 
         RowBox[{"115458702", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"195374448", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"163890609", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"107262402", " ", 
          SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"93247176", "+", 
       RowBox[{"345243440", " ", "x"}], "+", 
       RowBox[{"737175264", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"1059003056", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"1226615044", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"1218567440", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"769783252", " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"498170432", " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"197646739", " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"35754134", " ", 
        SuperscriptBox["x", "9"]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPR", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "6", ",", "7", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"128", " ", 
      RowBox[{"(", 
       RowBox[{"2651546", "+", 
        RowBox[{"8312739", " ", "x"}], "+", 
        RowBox[{"15122952", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"33661002", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"12313050", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"34967691", " ", 
         SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"21212368", "+", 
      RowBox[{"66501912", " ", "x"}], "+", 
      RowBox[{"78558880", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"178708928", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"36474424", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"217595516", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"71919808", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"64738316", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"42519238", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"11655897", " ", 
       SuperscriptBox["x", "9"]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6133921906421413`*^9, 3.6133924485235023`*^9}, {
  3.6133933913707113`*^9, 3.6133934420407825`*^9}, {3.6133942497684994`*^9, 
  3.6133942509385014`*^9}, {3.613394503468855*^9, 3.6133945043388557`*^9}, {
  3.6134402273777933`*^9, 3.613440236477806*^9}, {3.6134402895378804`*^9, 
  3.613440290607882*^9}, {3.6134404347290835`*^9, 3.6134404446890974`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two dimensional Ising model on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["5", "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " lattice with the parametrization ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "K"}]], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 "=1+g"
}], "Section",
 CellChangeTimes->{{3.6169017800526257`*^9, 3.6169017974626503`*^9}, {
  3.616901837312706*^9, 3.6169018686627502`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "4"}]]}], "+", "x"}], ")"}], "4"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", "x"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], "4"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "4"}], "3"], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], 
     RowBox[{"4", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"487", "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"16", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "x"}]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3896", "+", 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"16", " ", 
           SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"512", "+", 
          RowBox[{"407", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    RowBox[{"64", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "2", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"83", "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["2", 
              RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", "x"}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "64"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["2", 
              RowBox[{"3", "/", "4"}]]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{"10", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{"17", "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "4"}]]}], "+", 
          RowBox[{"32", " ", 
           SqrtBox["2"]}]}]]}], ")"}], "4"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"83", "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", "x"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"272", "-", 
         RowBox[{"512", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"512", " ", 
          SqrtBox["2"]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], 
        RowBox[{"34", "-", 
         RowBox[{"64", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"64", " ", 
          SqrtBox["2"]}]}]]}], ")"}], "4"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"128", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"537", "+", 
         RowBox[{"160", " ", 
          SqrtBox["2"]}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"237169", "+", 
         RowBox[{"3896", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"16", " ", 
             SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"180468", "-", 
            RowBox[{"3422", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"56249134561", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"537", "+", 
            RowBox[{"160", " ", 
             SqrtBox["2"]}]}], ")"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"16", " ", 
             SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"547", "+", 
            RowBox[{"112", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"89", "+", 
            RowBox[{"106", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"57", "+", 
            RowBox[{"101", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"83", " ", "x"}]}], ")"}]}], 
    RowBox[{"640", "+", 
     RowBox[{"5312", " ", "x"}], "-", 
     RowBox[{"800", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"329", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"684", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"166", " ", 
      SuperscriptBox["x", "5"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "3", ",", "2", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"128", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"17153", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9505", "-", 
            RowBox[{"4805", " ", 
             SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7260", "+", 
            RowBox[{"3386", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"137224", "-", 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1901"}], "+", 
          RowBox[{"961", " ", 
           SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27685"}], "+", 
          RowBox[{"27088", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3934", "+", 
          RowBox[{"24025", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6772", "+", 
          RowBox[{"7260", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "4"]}]}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"173460855632", "-", 
             RowBox[{"143794448995", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]]}], "+", 
             RowBox[{"122500553508", " ", 
              SqrtBox["2"]}], "-", 
             RowBox[{"101650552660", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", "x"}], 
          RowBox[{
           RowBox[{"-", "1090598750928"}], "+", 
           RowBox[{"921019819307", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"771293889620", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"650653927156", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "177698146200"}], "+", 
             RowBox[{"147702319577", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]]}], "-", 
             RowBox[{"125581383692", " ", 
              SqrtBox["2"]}], "+", 
             RowBox[{"104331819388", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], 
          RowBox[{
           RowBox[{"-", "921019819307"}], "+", 
           RowBox[{"771293889620", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"650653927156", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"545299375464", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10290317232", "-", 
             RowBox[{"8764304432", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]]}], "+", 
             RowBox[{"7258662587", " ", 
              SqrtBox["2"]}], "-", 
             RowBox[{"6178991854", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
           SuperscriptBox["x", "3"]}], 
          RowBox[{
           RowBox[{"-", "46456874904"}], "+", 
           RowBox[{"38826182351", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"32790019814", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"27385245880", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}]]}], ")"}], "4"]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"173460855632", "-", 
           RowBox[{"143794448995", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"122500553508", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"101650552660", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", "x"}], 
        RowBox[{
         RowBox[{"-", "1090598750928"}], "+", 
         RowBox[{"921019819307", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "-", 
         RowBox[{"771293889620", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"650653927156", " ", 
          SuperscriptBox["2", 
           RowBox[{"3", "/", "4"}]]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2114375534224", "-", 
           RowBox[{"1761928757335", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"1493232334868", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"1243967496708", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1090598750928"}], "+", 
           RowBox[{"921019819307", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"771293889620", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"650653927156", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13547924488"}], "+", 
           RowBox[{"12832986255", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"9530735188", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"9120554980", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], 
        RowBox[{
         RowBox[{"-", "1090598750928"}], "+", 
         RowBox[{"921019819307", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "-", 
         RowBox[{"771293889620", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"650653927156", " ", 
          SuperscriptBox["2", 
           RowBox[{"3", "/", "4"}]]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8764304432", "-", 
           RowBox[{"7258662587", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"6178991854", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"5145158616", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"92913749808", "-", 
         RowBox[{"77652364702", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"65580039628", " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"54770491760", " ", 
          SuperscriptBox["2", 
           RowBox[{"3", "/", "4"}]]}]}]]}], ")"}], "4"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "4"}], "7"], ",", "3", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     SuperscriptBox["2", 
      RowBox[{"6", "/", "7"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4096", "-", 
       RowBox[{"8960", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"5376", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"105", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "7"]}]}], ")"}], 
     RowBox[{"4", "/", "7"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"128", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"798209639", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "258570185"}], "+", 
            RowBox[{"336542911", " ", 
             SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"689857668", "-", 
            RowBox[{"72656602", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22895149"}], "+", 
            RowBox[{"18180803", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "3"]}]}], ")"}], "2"]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6385677112"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "258570185"}], "+", 
          RowBox[{"336542911", " ", 
           SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1527813149"}], "+", 
          RowBox[{"581252816", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"708388766", "-", 
          RowBox[{"1807999621", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "400010971"}], "+", 
          RowBox[{"102277371", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36361606"}], "+", 
          RowBox[{"22895149", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "5"]}]}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"11239", "+", 
       RowBox[{"6980", " ", "x"}], "+", 
       RowBox[{"12978", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"179824", "+", 
     RowBox[{"111680", " ", "x"}], "-", 
     RowBox[{"17132", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"4732", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"29313", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"29446", " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"6489", " ", 
      SuperscriptBox["x", "6"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"6489", "+", 
       RowBox[{"3620", " ", "x"}], "+", 
       RowBox[{"4090", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"103824", "+", 
     RowBox[{"57920", " ", "x"}], "-", 
     RowBox[{"64340", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"5468", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"13552", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"9990", " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2045", " ", 
      SuperscriptBox["x", "6"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "4"}], "9"], ",", "4", ",", "4", ",", "x_"}], "]"}], ":=", 
   RowBox[{"512", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"262144", "-", 
       RowBox[{"737280", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"442368", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"870912", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       FractionBox[
        RowBox[{"6795", " ", 
         SuperscriptBox["x", "5"]}], 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]]], "+", 
       RowBox[{"840", " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"1656", " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", 
        SuperscriptBox["x", "9"]}]}], ")"}], 
     RowBox[{"4", "/", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"288280", "+", 
       RowBox[{"360351", " ", "x"}], "+", 
       RowBox[{"305620", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"230402", " ", 
        SuperscriptBox["x", "3"]}]}], ")"}]}], 
    RowBox[{"4612480", "+", 
     RowBox[{"5765616", " ", "x"}], "-", 
     RowBox[{"875680", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"61228", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"518052", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"964217", " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"613614", " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"115201", " ", 
      SuperscriptBox["x", "7"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "6", ",", "5", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"45898498", "+", 
        RowBox[{"47677554", " ", "x"}], "+", 
        RowBox[{"260742483", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"7310192", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"277152946", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"734375968", "+", 
      RowBox[{"762840864", " ", "x"}], "+", 
      RowBox[{"3253909768", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"519732176", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"158916108", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"153041266", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"323615567", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"550650796", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"138576473", " ", 
       SuperscriptBox["x", "8"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "6", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"5632465646", "+", 
        RowBox[{"12299524053", " ", "x"}], "+", 
        RowBox[{"13827726376", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4651960211", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"6619951212", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"19064616590", " ", 
         SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"90119450336", "+", 
      RowBox[{"196792384848", " ", "x"}], "+", 
      RowBox[{"108594309096", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"103969529932", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"22018705676", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"8828921538", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"26478794456", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"29864344972", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"41439208786", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"9532308295", " ", 
       SuperscriptBox["x", "9"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "7", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"19064616590", "+", 
        RowBox[{"45930642372", " ", "x"}], "+", 
        RowBox[{"34689643011", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"19445518862", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4144676522", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"77240285964", " ", 
         SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"305033865440", "+", 
      RowBox[{"734890277952", " ", "x"}], "+", 
      RowBox[{"173741956376", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"378709146568", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"76206605316", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"48291876322", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"133756348289", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"75942326948", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"156552910189", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"38620142982", " ", 
       SuperscriptBox["x", "9"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6134596881880054`*^9, 3.613460096331522*^9}, 
   3.6134605443431096`*^9, {3.613481147522143*^9, 3.6134811490321445`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two dimensional Ising model on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["5", "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " lattice with the parametrization ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"8", "K"}]], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "+", 
    SuperscriptBox["g", "2"]}], TraditionalForm]], "None",
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.6169017800526257`*^9, 3.6169017974626503`*^9}, {
  3.616901837312706*^9, 3.6169018686627502`*^9}, {3.616901899972794*^9, 
  3.616901920502823*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"16", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"4", " ", "x"}]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{"32", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"8", " ", "x"}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "3"], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"512", "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["x", "2"]}], 
        SqrtBox["2"]], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], 
     RowBox[{"2", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "1", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SqrtBox[
     RowBox[{"4096", "+", 
      RowBox[{"107", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"]}]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "x"}]}], ")"}]}], 
    RowBox[{"144", "+", 
     RowBox[{"32", " ", "x"}], "+", 
     SuperscriptBox["x", "3"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "2", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SqrtBox[
     RowBox[{"1024", "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      SuperscriptBox["x", "4"]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"135", "+", 
           RowBox[{"64", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"16", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"135", "+", 
          RowBox[{"64", " ", 
           SqrtBox["2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"16", " ", 
           SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"6203", "-", 
       RowBox[{"1126", " ", "x"}], "+", 
       RowBox[{"392", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"99248", "-", 
     RowBox[{"18016", " ", "x"}], "+", 
     RowBox[{"6272", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"1445", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"196", " ", 
      SuperscriptBox["x", "4"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SqrtBox[
     FractionBox[
      RowBox[{"851968", "+", 
       RowBox[{"438272", " ", "x"}], "+", 
       RowBox[{"3961", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"3020", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"428", " ", 
        SuperscriptBox["x", "5"]}]}], 
      RowBox[{"208", "+", 
       RowBox[{"107", " ", "x"}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"32768", "-", 
       RowBox[{"213", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       FractionBox[
        RowBox[{"141", " ", 
         SuperscriptBox["x", "4"]}], "2"], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["x", "5"]}], "2"], "+", 
       SuperscriptBox["x", "6"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"98", "+", 
       RowBox[{"9", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"1568", "+", 
     RowBox[{"144", " ", "x"}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     SuperscriptBox["x", "4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "3", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SqrtBox[
     FractionBox[
      RowBox[{"109568", "+", 
       RowBox[{"36864", " ", "x"}], "-", 
       RowBox[{"217", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", "5"]}]}], 
      RowBox[{"107", "+", 
       RowBox[{"36", " ", "x"}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "3", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"32768", "+", 
       FractionBox[
        RowBox[{"141", " ", 
         SuperscriptBox["x", "4"]}], "2"], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["x", "5"]}], "2"], "+", 
       SuperscriptBox["x", "6"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"30617", "+", 
        RowBox[{"25088", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{"135", "+", 
           RowBox[{"64", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"16", " ", 
            SqrtBox["2"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["x", "3"]}]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"30617", "+", 
       RowBox[{"25088", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{"135", "+", 
          RowBox[{"64", " ", 
           SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"16", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"16", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "4"]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox["32", 
    SqrtBox[
     FractionBox[
      RowBox[{"595621120", "+", 
       RowBox[{"208280576", " ", "x"}], "+", 
       RowBox[{"4056064", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"1142973", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"167750", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"3961", " ", 
        SuperscriptBox["x", "6"]}]}], 
      RowBox[{"2326645", "+", 
       RowBox[{"813596", " ", "x"}], "+", 
       RowBox[{"15844", " ", 
        SuperscriptBox["x", "2"]}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"5570560", "+", 
        RowBox[{"74448896", " ", "x"}], "-", 
        RowBox[{"471951", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"157881", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"30502", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"2272", " ", 
         SuperscriptBox["x", "7"]}]}], 
       RowBox[{"170", "+", 
        RowBox[{"2272", " ", "x"}]}]], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "4"], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16777216", "+", 
       RowBox[{"18939", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"9368", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"2152", " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "8"]}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"5780", "+", 
       RowBox[{"31799", " ", "x"}], "-", 
       RowBox[{"5558", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"1976", " ", 
        SuperscriptBox["x", "3"]}]}], ")"}]}], 
    RowBox[{"92480", "+", 
     RowBox[{"508784", " ", "x"}], "-", 
     RowBox[{"88928", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"31616", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"7225", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"988", " ", 
      SuperscriptBox["x", "5"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox["32", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"-", "1014016"}], "+", 
       RowBox[{"33305600", " ", "x"}], "+", 
       RowBox[{"17308672", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"158440", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"119602", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"16903", " ", 
        SuperscriptBox["x", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "3961"}], "+", 
       RowBox[{"130100", " ", "x"}], "+", 
       RowBox[{"67612", " ", 
        SuperscriptBox["x", "2"]}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"9306112", "+", 
        RowBox[{"338624512", " ", "x"}], "-", 
        RowBox[{"2181120", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"724713", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"139225", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"10334", " ", 
         SuperscriptBox["x", "7"]}]}], 
       RowBox[{"284", "+", 
        RowBox[{"10334", " ", "x"}]}]], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   FractionBox["32", 
    SqrtBox[
     FractionBox[
      RowBox[{"586011810560", "+", 
       RowBox[{"8397429383680", " ", "x"}], "-", 
       RowBox[{"335761632256", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"188257949696", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"91564345400", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"16069515848", " ", 
        SuperscriptBox["x", "5"]}], "-", 
       RowBox[{"1982503105", " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"183845654", " ", 
        SuperscriptBox["x", "7"]}]}], 
      RowBox[{"2289108635", "+", 
       RowBox[{"32802458530", " ", "x"}], "-", 
       RowBox[{"1311568876", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"735382616", " ", 
        SuperscriptBox["x", "3"]}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"550762512384", "+", 
        RowBox[{"20029872799744", " ", "x"}], "-", 
        RowBox[{"145690722304", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"129084963840", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"43814174265", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"8548697394", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"671285936", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"4446128", " ", 
         SuperscriptBox["x", "8"]}]}], 
       RowBox[{"16807938", "+", 
        RowBox[{"611263208", " ", "x"}], "-", 
        RowBox[{"4446128", " ", 
         SuperscriptBox["x", "2"]}]}]], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "4"], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "379634843648"}], "+", 
        RowBox[{"88278673915904", " ", "x"}], "+", 
        RowBox[{"118635888640", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"99865569145", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"49341415848", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"11329951352", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"1515765920", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"84189104", " ", 
         SuperscriptBox["x", "9"]}]}], 
       RowBox[{
        RowBox[{"-", "22628"}], "+", 
        RowBox[{"5261819", " ", "x"}]}]], ")"}], 
     RowBox[{"1", "/", "4"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "5", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "18211340288"}], "+", 
        RowBox[{"384627310592", " ", "x"}], "+", 
        RowBox[{"13996712787968", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4268282880", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"90147025920", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"29954759873", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"5754730082", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"427145776", " ", 
         SuperscriptBox["x", "8"]}]}], 
       RowBox[{
        RowBox[{"-", "555766"}], "+", 
        RowBox[{"11737894", " ", "x"}], "+", 
        RowBox[{"427145776", " ", 
         SuperscriptBox["x", "2"]}]}]], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "5", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2573830496884480", "+", 
          RowBox[{"1906453503674880", " ", "x"}], "+", 
          RowBox[{"25751772700800000", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"1047658756999168", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"504534908606568", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"297883359949200", " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"58041813939419", " ", 
           SuperscriptBox["x", "6"]}], "-", 
          RowBox[{"8992111397170", " ", 
           SuperscriptBox["x", "7"]}], "+", 
          RowBox[{"885445238032", " ", 
           SuperscriptBox["x", "8"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"10054025378455", "+", 
          RowBox[{"7447083998730", " ", "x"}], "+", 
          RowBox[{"100592862112500", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"4092417019528", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"3541780952128", " ", 
           SuperscriptBox["x", "4"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "6", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{"124524220812149226", "+", 
        RowBox[{"14022986272148792", " ", "x"}], "+", 
        RowBox[{"104982123940048361", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"17141045962420170", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"16334693050939152", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"2040816834644852", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"271101976682648", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3984775065988775232", "+", 
      RowBox[{"448735560708761344", " ", "x"}], "+", 
      RowBox[{"3359427966081547552", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"548513470797445440", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"211399625599679799", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"100363604389007244", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"26399450231059592", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"3260775729716768", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"271101976682648", " ", 
       SuperscriptBox["x", "8"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "4"], ",", "6", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{"128", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"183849687972937232854024192", "-", 
         RowBox[{"49187098719307121490395136", " ", "x"}], "+", 
         RowBox[{"163589846027467211734515712", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"259637509628606895271968768", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"57453027491542885266882560", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"15370968349783475465748480", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"585897858805093073158144", " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"192282543819589513630723", " ", 
          SuperscriptBox["x", "7"]}], "-", 
         RowBox[{"122972211963591129096760", " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"30448380201181326371544", " ", 
          SuperscriptBox["x", "9"]}], "-", 
         RowBox[{"4300961806571442511712", " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"247609624508482833168", " ", 
          SuperscriptBox["x", "11"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"10958295343693329862", "-", 
         RowBox[{"2931779546696372121", " ", "x"}], "+", 
         RowBox[{"9750714661328030332", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"15475601531780177073", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "7", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"52740204527112898076922112", "-", 
          RowBox[{"676524365190846011977984", " ", "x"}], "+", 
          RowBox[{"46283582237814564775157504", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"420710977588340206635008", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"5862168418270800943272280", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"887351821328512126094424", " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"409093574377178700164748", " ", 
           SuperscriptBox["x", "6"]}], "-", 
          RowBox[{"160872329103140877721124", " ", 
           SuperscriptBox["x", "7"]}], "+", 
          RowBox[{"28360059723503954572521", " ", 
           SuperscriptBox["x", "8"]}], "-", 
          RowBox[{"2941276455159824417392", " ", 
           SuperscriptBox["x", "9"]}], "+", 
          RowBox[{"219054724033645658414", " ", 
           SuperscriptBox["x", "10"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"206016423934034758112977", "-", 
          RowBox[{"2642673301526742234289", " ", "x"}], "+", 
          RowBox[{"180795243116463143652959", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"1643402256204453932168", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"55089161623563247139810", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"3879135755428053966664", " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"876218896134582633656", " ", 
           SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "8", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{"9941134047757052800", "+", 
        RowBox[{"3792046142188450822", " ", "x"}], "+", 
        RowBox[{"8623848012511297224", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3295219815131587567", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"626329637467355610", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"310597013273573744", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"58800861386132844", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"9779012431865256", " ", 
         SuperscriptBox["x", "7"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"318116289528225689600", "+", 
      RowBox[{"121345476550030426304", " ", "x"}], "+", 
      RowBox[{"275963136400361511168", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"105447034084210802144", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"4810286720437252480", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"458989069283232753", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"1073695988181125268", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"606982679914733624", " ", 
       SuperscriptBox["x", "7"]}], "-", 
      RowBox[{"102806417329526496", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"9779012431865256", " ", 
       SuperscriptBox["x", "9"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "8", ",", "9", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{"3055248084133555675829868160", "+", 
        RowBox[{"881417494055973902531787858", " ", "x"}], "+", 
        RowBox[{"2802449797799503109166025928", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"795681658527987210583687917", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"317871619185981431352771382", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"41721160075192185933774656", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"7211301538282599627754108", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"417903281877638809353880", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"287504922458471877156416", " ", 
         SuperscriptBox["x", "8"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"97767938692273781626555781120", "+", 
      RowBox[{"28205359809791164881017211456", " ", "x"}], "+", 
      RowBox[{"89678393529584099493312829696", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"25461813072895590738678013344", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"2533771603617516613714013824", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"868466612733784806448680653", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"98945344026785685790269996", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"7358120326057696136627048", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"6265127767823258586420000", " ", 
       SuperscriptBox["x", "8"]}], "-", 
      RowBox[{"875868869185484637849992", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"287504922458471877156416", " ", 
       SuperscriptBox["x", "10"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "8", ",", "9", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"254313975573765705988100465521489498112", "-", 
         RowBox[{"1040363145301131305777062435103612928", " ", "x"}], "+", 
         RowBox[{"224354321882907361741029539495705100288", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"330335739295749017827381408288440320", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"21801993632500670532672534636469099200", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"612874615343967788403381279842632320", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"2031235787617719191453906904077363168", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"296874039859398560865641624972271552", " ", 
          SuperscriptBox["x", "7"]}], "+", 
         RowBox[{"94083639001004420812124741377904046", " ", 
          SuperscriptBox["x", "8"]}], "-", 
         RowBox[{"23712166914372662741690526385284065", " ", 
          SuperscriptBox["x", "9"]}], "+", 
         RowBox[{"3593389634266511580054754849819380", " ", 
          SuperscriptBox["x", "10"]}], "-", 
         RowBox[{"425741804138746798366460709642480", " ", 
          SuperscriptBox["x", "11"]}], "+", 
         RowBox[{"29599785044339858784264016035280", " ", 
          SuperscriptBox["x", "12"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"62088372942813893063501090215207397", "-", 
         RowBox[{"253994908520784010199478133570218", " ", "x"}], "+", 
         RowBox[{"54774004365944180112556039915943628", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"80648373851501225055513039132920", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"9229210056787272169992312492707520", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"209157648321269638231171945329600", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"236798280354718870274112128282240", " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "9", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{"2875049224584718771564160", "+", 
        RowBox[{"987701534575431226208640", " ", "x"}], "+", 
        RowBox[{"2552428154480286063815062", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"869709608361198560028624", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"229252748124176747571257", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"69206107010367363340870", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"7303505192388110213176", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"1835216086356041549636", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"110328439705829085736", " ", 
         SuperscriptBox["x", "8"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"92001575186711000690053120", "+", 
      RowBox[{"31606449106413799238676480", " ", "x"}], "+", 
      RowBox[{"81677700943369154042081984", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"27830707467558353920915968", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"148464878511858993369824", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"254658412106822438613760", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"145921797041517450339927", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"106781346655117188486232", " ", 
       SuperscriptBox["x", "7"]}], "-", 
      RowBox[{"15203410151946352657896", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"1338738107679810663824", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"110328439705829085736", " ", 
       SuperscriptBox["x", "10"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "9", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"88481552870387548135036112896", "+", 
          RowBox[{"18969211859343210703488176128", " ", "x"}], "+", 
          RowBox[{"77740710669568517004310672384", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"17209203129517816773474623744", " ", 
           SuperscriptBox["x", "3"]}], "-", 
          RowBox[{"4153386781969052331563335296", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"458900651393866247858463360", " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"95656193824219211475298592", " ", 
           SuperscriptBox["x", "6"]}], "+", 
          RowBox[{"2044394229956844679072280", " ", 
           SuperscriptBox["x", "7"]}], "-", 
          RowBox[{"18988526676380386189187193", " ", 
           SuperscriptBox["x", "8"]}], "+", 
          RowBox[{"4817053473396658295324523", " ", 
           SuperscriptBox["x", "9"]}], "-", 
          RowBox[{"401375806569081402635478", " ", 
           SuperscriptBox["x", "10"]}], "+", 
          RowBox[{"22887661618141318707478", " ", 
           SuperscriptBox["x", "11"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"345631065899951359902484816", "+", 
          RowBox[{"74098483825559416810500688", " ", "x"}], "+", 
          RowBox[{"303674651053002019548088564", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"67223449724678971771385249", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"37780686929800789314593974", " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"9785307428236368845943610", " ", 
           SuperscriptBox["x", "5"]}], "-", 
          RowBox[{"781547408023238137072704", " ", 
           SuperscriptBox["x", "6"]}], "+", 
          RowBox[{"91550646472565274829912", " ", 
           SuperscriptBox["x", "7"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "9", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"15155089942702007697543176210063360", "-", 
         RowBox[{"268153051519710290789603367309312", " ", "x"}], "+", 
         RowBox[{"13348601506698995572695130945118208", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"164901042235080471585982894522368", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"1316176447031391345281211451079040", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"92359004455741990488555709283520", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"126514304533199183650625334082880", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"17914852531091903935467219388128", " ", 
          SuperscriptBox["x", "7"]}], "+", 
         RowBox[{"5122136044989105773842427864892", " ", 
          SuperscriptBox["x", "8"]}], "-", 
         RowBox[{"1241729086305191206949966586366", " ", 
          SuperscriptBox["x", "9"]}], "+", 
         RowBox[{"181539369599746719402283279065", " ", 
          SuperscriptBox["x", "10"]}], "-", 
         RowBox[{"23124857737263661498182738240", " ", 
          SuperscriptBox["x", "11"]}], "+", 
         RowBox[{"1779663021150864328019193040", " ", 
          SuperscriptBox["x", "12"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3699973130542482348033002004410", "-", 
         RowBox[{"65467053593679270212305509597", " ", "x"}], "+", 
         RowBox[{"3258935914721434465990022203398", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"40259043514423943258296605108", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"545849062082371022663689080360", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"7204744386184055440610942400", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"14237304169206914624153544320", " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6140625007511363`*^9, 3.6140625202211637`*^9}, {
  3.614062556141214*^9, 3.6140626482623425`*^9}, {3.614062689992401*^9, 
  3.6140631367630267`*^9}, {3.614063178583085*^9, 3.61406321752314*^9}, {
  3.614063250613186*^9, 3.614063381134369*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two dimensional Ising model on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["8", "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " lattice with the parametrization ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "K"}]], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 "=1+g"
}], "Section",
 CellChangeTimes->{{3.6169017800526257`*^9, 3.6169017974626503`*^9}, {
  3.616901837312706*^9, 3.6169018686627502`*^9}, {3.6169019662428865`*^9, 
  3.616901967212888*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "4"}]]}], "+", "x"}], ")"}], "4"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", "x"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], "4"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "4"}], "3"], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], 
     RowBox[{"4", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"487", "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"16", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "x"}]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3896", "+", 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"16", " ", 
           SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"512", "+", 
          RowBox[{"407", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    RowBox[{"64", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "2", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"83", "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["2", 
              RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", "x"}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "64"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["2", 
              RowBox[{"3", "/", "4"}]]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{"10", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{"17", "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "4"}]]}], "+", 
          RowBox[{"32", " ", 
           SqrtBox["2"]}]}]]}], ")"}], "4"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"83", "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", "x"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"272", "-", 
         RowBox[{"512", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"512", " ", 
          SqrtBox["2"]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], 
        RowBox[{"34", "-", 
         RowBox[{"64", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"64", " ", 
          SqrtBox["2"]}]}]]}], ")"}], "4"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"537", "+", 
        RowBox[{"160", " ", 
         SqrtBox["2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"237169", "+", 
        RowBox[{"3896", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"16", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"180468", "-", 
           RowBox[{"3422", " ", 
            SqrtBox["2"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], 
    RowBox[{"56249134561", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"537", "+", 
           RowBox[{"160", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"16", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"547", "+", 
           RowBox[{"112", " ", 
            SqrtBox["2"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"89", "+", 
           RowBox[{"106", " ", 
            SqrtBox["2"]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"57", "+", 
           RowBox[{"101", " ", 
            SqrtBox["2"]}]}], ")"}], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"83", " ", "x"}]}], ")"}]}], 
    RowBox[{"640", "+", 
     RowBox[{"5312", " ", "x"}], "-", 
     RowBox[{"800", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"329", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"684", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"166", " ", 
      SuperscriptBox["x", "5"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{"83", "+", 
       RowBox[{"72", " ", "x"}]}], ")"}]}], 
    RowBox[{"2656", "+", 
     RowBox[{"2304", " ", "x"}], "-", 
     RowBox[{"3320", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"440", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"371", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["x", "5"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"156031822256", "-", 
             RowBox[{"130261731205", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]]}], "+", 
             RowBox[{"110170424988", " ", 
              SqrtBox["2"]}], "-", 
             RowBox[{"92114567308", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", "x"}], 
          RowBox[{
           RowBox[{"-", "1090598750928"}], "+", 
           RowBox[{"921019819307", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"771293889620", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"650653927156", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "150393388920"}], "+", 
             RowBox[{"124631744057", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]]}], "-", 
             RowBox[{"106309997324", " ", 
              SqrtBox["2"]}], "+", 
             RowBox[{"87997670140", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], 
          RowBox[{
           RowBox[{"-", "921019819307"}], "+", 
           RowBox[{"771293889620", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"650653927156", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"545299375464", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13852255280", "-", 
             RowBox[{"11675597440", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "4"}]]}], "+", 
             RowBox[{"9776530395", " ", 
              SqrtBox["2"]}], "-", 
             RowBox[{"8227315054", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
           SuperscriptBox["x", "3"]}], 
          RowBox[{
           RowBox[{"-", "46456874904"}], "+", 
           RowBox[{"38826182351", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"32790019814", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"27385245880", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}]]}], ")"}], "4"]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"156031822256", "-", 
           RowBox[{"130261731205", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"110170424988", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"92114567308", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", "x"}], 
        RowBox[{
         RowBox[{"-", "1090598750928"}], "+", 
         RowBox[{"921019819307", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "-", 
         RowBox[{"771293889620", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"650653927156", " ", 
          SuperscriptBox["2", 
           RowBox[{"3", "/", "4"}]]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2637068310160", "-", 
           RowBox[{"2198804873815", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"1862361543188", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"1552309678596", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1090598750928"}], "+", 
           RowBox[{"921019819307", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"771293889620", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"650653927156", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "62359697120"}], "+", 
           RowBox[{"53412701375", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "-", 
           RowBox[{"44000451508", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"37804254180", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "3"]}], 
        RowBox[{
         RowBox[{"-", "1090598750928"}], "+", 
         RowBox[{"921019819307", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "-", 
         RowBox[{"771293889620", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"650653927156", " ", 
          SuperscriptBox["2", 
           RowBox[{"3", "/", "4"}]]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11675597440", "-", 
           RowBox[{"9776530395", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"8227315054", " ", 
            SqrtBox["2"]}], "-", 
           RowBox[{"6926127640", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "/", "4"}]]}]}], ")"}], " ", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"92913749808", "-", 
         RowBox[{"77652364702", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"65580039628", " ", 
          SqrtBox["2"]}], "-", 
         RowBox[{"54770491760", " ", 
          SuperscriptBox["2", 
           RowBox[{"3", "/", "4"}]]}]}]]}], ")"}], "4"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "4"}], "7"], ",", "3", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"128", " ", 
     SuperscriptBox["2", 
      RowBox[{"6", "/", "7"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4096", "-", 
       RowBox[{"8960", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"8960", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"105", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", 
        SuperscriptBox["x", "7"]}]}], ")"}], 
     RowBox[{"4", "/", "7"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"11239", "+", 
       RowBox[{"11236", " ", "x"}], "+", 
       RowBox[{"12338", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"179824", "+", 
     RowBox[{"179776", " ", "x"}], "-", 
     RowBox[{"27372", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"37345", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"30294", " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"6169", " ", 
      SuperscriptBox["x", "6"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"6169", "+", 
       RowBox[{"5796", " ", "x"}], "+", 
       RowBox[{"3690", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"98704", "+", 
     RowBox[{"92736", " ", "x"}], "-", 
     RowBox[{"64340", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"7460", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"17444", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"10278", " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"1845", " ", 
      SuperscriptBox["x", "6"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "4"}], "9"], ",", "4", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox["512", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"262144", "-", 
       RowBox[{"737280", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"737280", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"428544", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       FractionBox[
        RowBox[{"6795", " ", 
         SuperscriptBox["x", "5"]}], 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]]], "+", 
       RowBox[{"840", " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"1656", " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", 
        SuperscriptBox["x", "9"]}]}], ")"}], 
     RowBox[{"4", "/", "9"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"429792", "+", 
       RowBox[{"593899", " ", "x"}], "+", 
       RowBox[{"447124", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"208682", " ", 
        SuperscriptBox["x", "3"]}]}], ")"}]}], 
    RowBox[{"6876672", "+", 
     RowBox[{"9502384", " ", "x"}], "-", 
     RowBox[{"1441856", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"56772", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"1216332", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"1347709", " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"640926", " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"104341", " ", 
      SuperscriptBox["x", "7"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "5", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"22756915", "+", 
        RowBox[{"24931938", " ", "x"}], "+", 
        RowBox[{"23633941", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2925016", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"8223938", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"364110640", "+", 
      RowBox[{"398911008", " ", "x"}], "-", 
      RowBox[{"76995244", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"3299796", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"66515288", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"41367768", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"23834956", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"17910384", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"4111969", " ", 
       SuperscriptBox["x", "8"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "6", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"3547958864", "+", 
        RowBox[{"5981505947", " ", "x"}], "+", 
        RowBox[{"4306817710", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2620749213", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"534538208", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"2868358258", " ", 
         SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"56767341824", "+", 
      RowBox[{"95704095152", " ", "x"}], "-", 
      RowBox[{"2050093920", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6738954252", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"10749317956", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"13113571912", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"176892020", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"2392566884", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"5469447412", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"1434179129", " ", 
       SuperscriptBox["x", "9"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "7", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"1303853612472", "+", 
        RowBox[{"1869156822440", " ", "x"}], "+", 
        RowBox[{"1365385463933", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"663928537486", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"90814453839", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"811071518032", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"195993105538", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"20861657799552", "+", 
      RowBox[{"29906509159040", " ", "x"}], "-", 
      RowBox[{"4230904826512", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"683207599584", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3406981458828", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"3883412178028", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"207735519482", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"268656235744", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"1723730638298", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"797521970092", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"97996552769", " ", 
       SuperscriptBox["x", "10"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "8", ",", "9", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"318054473744432", "+", 
        RowBox[{"1442315420615496", " ", "x"}], "+", 
        RowBox[{"1255703738099444", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"870265241542217", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"33283071804262", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"286897659450525", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"298415770089536", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"440983411412506", " ", 
         SuperscriptBox["x", "7"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"5088871579910912", "+", 
      RowBox[{"23077046729847936", " ", "x"}], "+", 
      RowBox[{"13730170334702464", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"8560975072745808", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"2992544904211504", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"2713217114957772", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"1489590651055080", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"304782048389130", " ", 
       SuperscriptBox["x", "7"]}], "-", 
      RowBox[{"288209846160932", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"1071017928463714", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"1031174707869780", " ", 
       SuperscriptBox["x", "10"]}], "+", 
      RowBox[{"220491705706253", " ", 
       SuperscriptBox["x", "11"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "9", ",", "10", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"675174681476983256", "+", 
        RowBox[{"1737488555921690408", " ", "x"}], "+", 
        RowBox[{"1300379502502145742", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"959382749783352236", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"220790772453261619", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"731239697144276110", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"142166027096683727", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"872536488680167328", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"238383963504470290", " ", 
         SuperscriptBox["x", "8"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"10802794903631732096", "+", 
      RowBox[{"27799816894747046528", " ", "x"}], "+", 
      RowBox[{"7302578410494666752", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"5896153492360507264", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"2508829983230774392", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"3467719807273727176", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"172449770824598210", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"396619365159964700", " ", 
       SuperscriptBox["x", "7"]}], "-", 
      RowBox[{"1084871711151303636", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"139730252127720372", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"1852777936440345510", " ", 
       SuperscriptBox["x", "10"]}], "+", 
      RowBox[{"913036171349024244", " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"119191981752235145", " ", 
       SuperscriptBox["x", "12"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "10", ",", "11", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"1212456852906913789216", "+", 
        RowBox[{"4548894114806621409880", " ", "x"}], "+", 
        RowBox[{"3957793574109668361504", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2356914136933380839446", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"256234706435017655698", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"393840284003569411001", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"1481670389474287413692", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"62888452538985400633", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"2175852417810204524828", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"874221230407005525666", " ", 
         SuperscriptBox["x", "9"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"19399309646510620627456", "+", 
      RowBox[{"72782305836905942558080", " ", "x"}], "+", 
      RowBox[{"39075560127616417999744", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"29018119047060058982144", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"11071938705271688301824", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"5573974593473409907064", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"4092723351012856901272", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"3560255849897630516942", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"509921820851521880520", " ", 
       SuperscriptBox["x", "8"]}], "-", 
      RowBox[{"2778592053175291182252", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"312948337155254087568", " ", 
       SuperscriptBox["x", "10"]}], "+", 
      RowBox[{"5038814984695155894222", " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"2836368669719113313746", " ", 
       SuperscriptBox["x", "12"]}], "+", 
      RowBox[{"437110615203502762833", " ", 
       SuperscriptBox["x", "13"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "7", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"5736716516", "+", 
        RowBox[{"7157300308", " ", "x"}], "+", 
        RowBox[{"4209185323", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"1626376328", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"1187460246", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"3729267560", " ", 
         SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"91787464256", "+", 
      RowBox[{"114516804928", " ", "x"}], "-", 
      RowBox[{"47387365152", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"2389654592", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"17016069700", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"13854661436", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"4856418767", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"1235218342", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"6864804997", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"1864633780", " ", 
       SuperscriptBox["x", "9"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "8", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "391986211076"}], "+", 
        RowBox[{"1838011785324", " ", "x"}], "+", 
        RowBox[{"3635590280823", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2713663149372", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"1800057804060", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"605415982824", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"1881323333564", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6271779377216"}], "+", 
      RowBox[{"29408188565184", " ", "x"}], "+", 
      RowBox[{"66009168714688", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"1181349538048", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"5582700200716", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"6103674295452", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"8932877665783", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"200423138222", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"1100189436555", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"3459938675716", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"940661666782", " ", 
       SuperscriptBox["x", "10"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "9", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"881966822825012", "+", 
        RowBox[{"2045054601599556", " ", "x"}], "+", 
        RowBox[{"680182266467829", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"366519205085052", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"902943649951548", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"931700889448560", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"388298508200204", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"929053152964176", " ", 
         SuperscriptBox["x", "7"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14111469165200192", "+", 
      RowBox[{"32720873625592896", " ", "x"}], "-", 
      RowBox[{"6756420193014976", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"17397448294130048", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"9322481012109724", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"2416655178534132", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"1690643850055915", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"533763980376250", " ", 
       SuperscriptBox["x", "7"]}], "-", 
      RowBox[{"1201926809639247", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"386043293047004", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"1663957051828250", " ", 
       SuperscriptBox["x", "10"]}], "+", 
      RowBox[{"464526576482088", " ", 
       SuperscriptBox["x", "11"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.613529161054889*^9, 3.6135292553050213`*^9}, {
   3.6135293218751144`*^9, 3.613529753736719*^9}, 3.613530367142146*^9, 
   3.6135304146222124`*^9, {3.6135305556824102`*^9, 3.6135305570224123`*^9}, 
   3.613531431974637*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two dimensional Ising model on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["8", "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " lattice with the parametrization ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"8", "K"}]], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "+", 
    SuperscriptBox["g", "2"]}], TraditionalForm]], "None",
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.6169017800526257`*^9, 3.6169017974626503`*^9}, {
  3.616901837312706*^9, 3.6169018686627502`*^9}, {3.616901899972794*^9, 
  3.616901920502823*^9}, {3.6169020043429403`*^9, 3.6169020052629414`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"16", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"4", " ", "x"}]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{"32", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"8", " ", "x"}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "3"], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"512", "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["x", "2"]}], 
        SqrtBox["2"]], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], 
     RowBox[{"2", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "1", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SqrtBox[
     RowBox[{"4096", "+", 
      RowBox[{"107", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"]}]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "x"}]}], ")"}]}], 
    RowBox[{"144", "+", 
     RowBox[{"32", " ", "x"}], "+", 
     SuperscriptBox["x", "3"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "2", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SqrtBox[
     RowBox[{"1024", "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      SuperscriptBox["x", "4"]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"135", "+", 
           RowBox[{"64", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"16", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"135", "+", 
          RowBox[{"64", " ", 
           SqrtBox["2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"16", " ", 
           SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "5"], ",", "2", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"256", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "5"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"262144", "+", 
       RowBox[{"1475", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"360", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"32", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "5"]}]}], ")"}], 
     RowBox[{"2", "/", "5"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"6383", "-", 
       RowBox[{"1086", " ", "x"}], "+", 
       RowBox[{"392", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"102128", "-", 
     RowBox[{"17376", " ", "x"}], "+", 
     RowBox[{"6272", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"1425", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"196", " ", 
      SuperscriptBox["x", "4"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SqrtBox[
     FractionBox[
      RowBox[{"688128", "+", 
       RowBox[{"438272", " ", "x"}], "+", 
       RowBox[{"5401", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"3180", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"428", " ", 
        SuperscriptBox["x", "5"]}]}], 
      RowBox[{"168", "+", 
       RowBox[{"107", " ", "x"}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"32768", "-", 
       RowBox[{"198", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       FractionBox[
        RowBox[{"141", " ", 
         SuperscriptBox["x", "4"]}], "2"], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["x", "5"]}], "2"], "+", 
       SuperscriptBox["x", "6"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"98", "+", 
       RowBox[{"9", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"1568", "+", 
     RowBox[{"144", " ", "x"}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     SuperscriptBox["x", "4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "3", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SqrtBox[
     FractionBox[
      RowBox[{"109568", "+", 
       RowBox[{"36864", " ", "x"}], "-", 
       RowBox[{"217", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", "5"]}]}], 
      RowBox[{"107", "+", 
       RowBox[{"36", " ", "x"}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"30297", "+", 
        RowBox[{"25088", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{"135", "+", 
           RowBox[{"64", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"16", " ", 
            SqrtBox["2"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["x", "3"]}]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"30297", "+", 
       RowBox[{"25088", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{"135", "+", 
          RowBox[{"64", " ", 
           SqrtBox["2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"16", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"16", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["x", "4"]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox["32", 
    SqrtBox[
     FractionBox[
      RowBox[{"42348288", "+", 
       RowBox[{"15037440", " ", "x"}], "+", 
       RowBox[{"502784", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"77675", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"10266", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"491", " ", 
        SuperscriptBox["x", "6"]}]}], 
      RowBox[{"165423", "+", 
       RowBox[{"58740", " ", "x"}], "+", 
       RowBox[{"1964", " ", 
        SuperscriptBox["x", "2"]}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"118816768", "+", 
        RowBox[{"69206016", " ", "x"}], "-", 
        RowBox[{"162543", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"99945", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"24886", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"2112", " ", 
         SuperscriptBox["x", "7"]}]}], 
       RowBox[{"3626", "+", 
        RowBox[{"2112", " ", "x"}]}]], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "4"], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16777216", "+", 
       RowBox[{"24411", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"9048", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"2152", " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "8"]}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"300", "+", 
       RowBox[{"1721", " ", "x"}], "-", 
       RowBox[{"282", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"104", " ", 
        SuperscriptBox["x", "3"]}]}], ")"}]}], 
    RowBox[{"4800", "+", 
     RowBox[{"27536", " ", "x"}], "-", 
     RowBox[{"4512", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"1664", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"375", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["x", "5"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox["32", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"-", "1382656"}], "+", 
       RowBox[{"26711040", " ", "x"}], "+", 
       RowBox[{"17308672", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"216040", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"126042", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"16903", " ", 
        SuperscriptBox["x", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "5401"}], "+", 
       RowBox[{"104340", " ", "x"}], "+", 
       RowBox[{"67612", " ", 
        SuperscriptBox["x", "2"]}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "4", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox["64", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"8650752", "+", 
        RowBox[{"338624512", " ", "x"}], "-", 
        RowBox[{"2027520", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"724983", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"139245", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"10334", " ", 
         SuperscriptBox["x", "7"]}]}], 
       RowBox[{"264", "+", 
        RowBox[{"10334", " ", "x"}]}]], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   FractionBox["32", 
    SqrtBox[
     FractionBox[
      RowBox[{"369142909696", "+", 
       RowBox[{"5276741306880", " ", "x"}], "-", 
       RowBox[{"215105047552", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"147316111360", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"57678579640", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"10891985072", " ", 
        SuperscriptBox["x", "5"]}], "-", 
       RowBox[{"1504834033", " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"143863390", " ", 
        SuperscriptBox["x", "7"]}]}], 
      RowBox[{"1441964491", "+", 
       RowBox[{"20612270730", " ", "x"}], "-", 
       RowBox[{"840254092", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"575453560", " ", 
        SuperscriptBox["x", "3"]}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "88594776064"}], "+", 
        RowBox[{"4838764838912", " ", "x"}], "+", 
        RowBox[{"4838328369152", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"20764400640", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"18788454177", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"8413398130", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"1845662480", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"147654064", " ", 
         SuperscriptBox["x", "8"]}]}], 
       RowBox[{
        RowBox[{"-", "1351849"}], "+", 
        RowBox[{"73833692", " ", "x"}], "+", 
        RowBox[{"73827032", " ", 
         SuperscriptBox["x", "2"]}]}]], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "4"], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   FractionBox["128", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"743767539712", "+", 
        RowBox[{"88370478841856", " ", "x"}], "-", 
        RowBox[{"232427356160", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"128178724665", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"47563046504", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"11322442616", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"1516270496", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"84276656", " ", 
         SuperscriptBox["x", "9"]}]}], 
       RowBox[{"44332", "+", 
        RowBox[{"5267291", " ", "x"}]}]], ")"}], 
     RowBox[{"1", "/", "4"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "5", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "604791046144"}], "+", 
        RowBox[{"356518133760", " ", "x"}], "+", 
        RowBox[{"13996759973888", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"141747901440", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"83558937600", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"29948541025", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"5755607346", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"427147216", " ", 
         SuperscriptBox["x", "8"]}]}], 
       RowBox[{
        RowBox[{"-", "9228379"}], "+", 
        RowBox[{"5440035", " ", "x"}], "+", 
        RowBox[{"213573608", " ", 
         SuperscriptBox["x", "2"]}]}]], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "5", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"159667736042147840", "-", 
         RowBox[{"94791692640903168", " ", "x"}], "-", 
         RowBox[{"3658662394209550336", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"36546053896372224", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"37422125634878400", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"22216802962711680", " ", 
          SuperscriptBox["x", "5"]}], "-", 
         RowBox[{"8048476009416524", " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"1583058088039620", " ", 
          SuperscriptBox["x", "7"]}], "-", 
         RowBox[{"126710025690020", " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"1115297054943", " ", 
          SuperscriptBox["x", "9"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"38981380869665", "-", 
         RowBox[{"23142503086158", " ", "x"}], "-", 
         RowBox[{"893228123586316", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"8922376439544", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "4"], ",", "5", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{"128", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "926226560044761088"}], "+", 
         RowBox[{"781925640520597504", " ", "x"}], "+", 
         RowBox[{"93093259652139843584", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"289445800013987840", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"244351762662686720", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"134911028064235391", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"50089261299661880", " ", 
          SuperscriptBox["x", "7"]}], "+", 
         RowBox[{"11926691565631288", " ", 
          SuperscriptBox["x", "8"]}], "-", 
         RowBox[{"1597306011293408", " ", 
          SuperscriptBox["x", "9"]}], "+", 
         RowBox[{"88780650760784", " ", 
          SuperscriptBox["x", "10"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "55207405093"}], "+", 
         RowBox[{"46606400044", " ", "x"}], "+", 
         RowBox[{"5548790672549", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "6", ",", "5", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"213858000453632", "+", 
          RowBox[{"23755155802368", " ", "x"}], "+", 
          RowBox[{"205240300228096", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"10679687660544", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"6864109743616", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"3711743094120", " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"1346515660240", " ", 
           SuperscriptBox["x", "6"]}], "-", 
          RowBox[{"364447742667", " ", 
           SuperscriptBox["x", "7"]}], "+", 
          RowBox[{"39335373354", " ", 
           SuperscriptBox["x", "8"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"835382814272", "+", 
          RowBox[{"92793577353", " ", "x"}], "+", 
          RowBox[{"801719922766", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"41717529924", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"157341493416", " ", 
           SuperscriptBox["x", "4"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "6", ",", "5", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4568256737046528", "-", 
         RowBox[{"4764307498147840", " ", "x"}], "+", 
         RowBox[{"7407694461845504", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"113121265626152960", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"1070685172745280", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"1116634569878400", " ", 
          SuperscriptBox["x", "5"]}], "-", 
         RowBox[{"665493216749760", " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"240181916623252", " ", 
          SuperscriptBox["x", "7"]}], "-", 
         RowBox[{"46378460433692", " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"3452187061345", " ", 
          SuperscriptBox["x", "9"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1115297054943", "-", 
         RowBox[{"1163161010290", " ", "x"}], "+", 
         RowBox[{"1808519155724", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"27617496490760", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "6", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2865450558732763423027200", "+", 
         RowBox[{"114070341735516799918080", " ", "x"}], "+", 
         RowBox[{"2804603318763462386499584", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"135651144708421881004032", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"38534213990039036330688", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"26735236344261749980800", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"14261071867804930436160", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"5734743332664031976988", " ", 
          SuperscriptBox["x", "7"]}], "+", 
         RowBox[{"1669300814062066817140", " ", 
          SuperscriptBox["x", "8"]}], "-", 
         RowBox[{"296701894899424229115", " ", 
          SuperscriptBox["x", "9"]}], "+", 
         RowBox[{"21671270406891798816", " ", 
          SuperscriptBox["x", "10"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"699572890315616070075", "+", 
         RowBox[{"27849204525272656230", " ", "x"}], "+", 
         RowBox[{"684717607119985934204", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"33117955251079560792", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"173370163255134390528", " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "4"], ",", "6", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{"128", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"11403329460120768657489920", "-", 
         RowBox[{"4811848309878775126949888", " ", "x"}], "+", 
         RowBox[{"15505361948412382363516928", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"495196315330754159172386816", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"3563540456287740205465600", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"1503702596837117227171840", " ", 
          SuperscriptBox["x", "5"]}], "-", 
         RowBox[{"1281885152591129283133440", " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"711340038906480708031981", " ", 
          SuperscriptBox["x", "7"]}], "-", 
         RowBox[{"264978436029855797637128", " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"63247676895718701125160", " ", 
          SuperscriptBox["x", "9"]}], "-", 
         RowBox[{"8485821069722330553760", " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"472256007509950789616", " ", 
          SuperscriptBox["x", "11"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"679691401727245370", "-", 
         RowBox[{"286808509223388143", " ", "x"}], "+", 
         RowBox[{"924191591048978708", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"29516000469371924351", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "7", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2773922612082150248448", "+", 
         RowBox[{"99426331953295994880", " ", "x"}], "+", 
         RowBox[{"2721549668308873011200", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"120747125832314437632", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"34785499772151684672", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"23303046551553748800", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"12274908696861852480", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"4997061065394947520", " ", 
          SuperscriptBox["x", "7"]}], "+", 
         RowBox[{"1506914615298018688", " ", 
          SuperscriptBox["x", "8"]}], "-", 
         RowBox[{"278494922970059565", " ", 
          SuperscriptBox["x", "9"]}], "+", 
         RowBox[{"20902209838223439", " ", 
          SuperscriptBox["x", "10"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"677227200215368713", "+", 
         RowBox[{"24274006824535155", " ", "x"}], "+", 
         RowBox[{"664440836989470950", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"29479278767654892", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"167217678705787512", " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "7", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4456698134349948075646353960960", "-", 
         RowBox[{"44188097805605763081969868800", " ", "x"}], "+", 
         RowBox[{"4364435365764841083061935063040", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"5602811691870846914997485568", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"65541936591148497250222847424", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"40182064626751566940953622656", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"21624086387134451386973179200", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"9043426432906620976634152320", " ", 
          SuperscriptBox["x", "7"]}], "+", 
         RowBox[{"2829205494460059796938305516", " ", 
          SuperscriptBox["x", "8"]}], "-", 
         RowBox[{"566243445584405749150230855", " ", 
          SuperscriptBox["x", "9"]}], "+", 
         RowBox[{"54698252487292883787056160", " ", 
          SuperscriptBox["x", "10"]}], "-", 
         RowBox[{"1542317201231091847634592", " ", 
          SuperscriptBox["x", "11"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1088061067956530291905848135", "-", 
         RowBox[{"10788109815821719502434050", " ", "x"}], "+", 
         RowBox[{"1065535977969931905044417740", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"1367873948210655985106808", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"271015762165385150751913344", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"12338537609848734781076736", " ", 
          SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], ",", "8", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11077068445958317125632", "-", 
          RowBox[{"1363624713025770305280", " ", "x"}], "+", 
          RowBox[{"11434115841723693728512", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"1120556015344237770240", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"413716685703656672896", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"233639537452478320488", " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"99460752641671332616", " ", 
           SuperscriptBox["x", "6"]}], "-", 
          RowBox[{"37979484012739458600", " ", 
           SuperscriptBox["x", "7"]}], "+", 
          RowBox[{"10075960342092034929", " ", 
           SuperscriptBox["x", "8"]}], "-", 
          RowBox[{"1800732981379743918", " ", 
           SuperscriptBox["x", "9"]}], "+", 
          RowBox[{"151610750224620534", " ", 
           SuperscriptBox["x", "10"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"43269798617024676272", "-", 
          RowBox[{"5326659035256915255", " ", "x"}], "+", 
          RowBox[{"44664515006733178627", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"4377171934938428790", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"8376986837440014546", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"1744944917432636448", " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"606443000898482136", " ", 
           SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "8", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"394833203515159512994455552", "+", 
         RowBox[{"269416225531723962073067520", " ", "x"}], "+", 
         RowBox[{"397540345697622895627100160", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"267030493862417914942570496", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"7132986647794630846098816", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"115862161132950807304896", " ", 
          SuperscriptBox["x", "5"]}], "-", 
         RowBox[{"634486449014855304526080", " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"559155859993604796210240", " ", 
          SuperscriptBox["x", "7"]}], "-", 
         RowBox[{"296380082485745583802884", " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"109066751923513159828570", " ", 
          SuperscriptBox["x", "9"]}], "-", 
         RowBox[{"23456050715505807636519", " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"1930550842899498120672", " ", 
          SuperscriptBox["x", "11"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"96394825076943240477162", "+", 
         RowBox[{"65775445686456045427995", " ", "x"}], "+", 
         RowBox[{"97055748461333714752710", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"65192991665629373765276", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"20851085309099335940424", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"15444406743195984965376", " ", 
          SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "9", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{"32", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"283411792301962273211966931869696", "+", 
         RowBox[{"79129068504732105335341497692160", " ", "x"}], "+", 
         RowBox[{"286487851442507549723041193287680", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"79781966739761568654451823198208", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"4976425539179826257857921120128", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"1597160296216178969221463022912", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"574729353489157764778792567040", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"153023023835030465416482540480", " ", 
          SuperscriptBox["x", "7"]}], "+", 
         RowBox[{"19108129976346992541940448268", " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"5754721769543396666088024930", " ", 
          SuperscriptBox["x", "9"]}], "-", 
         RowBox[{"2319761677830618733491787287", " ", 
          SuperscriptBox["x", "10"]}], "-", 
         RowBox[{"16570267086937273150189344", " ", 
          SuperscriptBox["x", "11"]}], "+", 
         RowBox[{"39541037431471464448908160", " ", 
          SuperscriptBox["x", "12"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"69192332104971258108390364226", "+", 
         RowBox[{"19318620240413111654136107835", " ", "x"}], "+", 
         RowBox[{"69943323106080944756601853830", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"19478019223574601722278277148", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"15002005195701313849169147592", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"4137869905903419975280566528", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"316328299451771715591265280", " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "10", ",", "9", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9146252944232828961817619404852353024", "+", 
         RowBox[{"3309552820518228292142997710188494848", " ", "x"}], "+", 
         RowBox[{"9099529373665705357653530242920714240", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"3342367528908141937637294284081569792", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"297460093087909659325017427108848288", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"64367518943936542362635204563862784", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"9036947580899119916931831913471200", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"186318663472282800261208700619904", " ", 
          SuperscriptBox["x", "7"]}], "-", 
         RowBox[{"1523869109944279544576315761936623", " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"961184591431644642283586216692104", " ", 
          SuperscriptBox["x", "9"]}], "-", 
         RowBox[{"286173192875744334287002417940844", " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"38642051571871717463195475727743", " ", 
          SuperscriptBox["x", "11"]}], "-", 
         RowBox[{"3150218981288324003671203652632", " ", 
          SuperscriptBox["x", "12"]}], "+", 
         RowBox[{"229023090069999019240251184252", " ", 
          SuperscriptBox["x", "13"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4465943820426186016512509475025563", "+", 
         RowBox[{"1615992588143666158272948100677976", " ", "x"}], "+", 
         RowBox[{"4443129576985207694166762813926130", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1632015394974678680486960099649204", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"901461396834306459277825742628624", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"347318810236827741019716740117952", " ", 
          SuperscriptBox["x", "5"]}], "-", 
         RowBox[{"934516245493395902845002643680", " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"3664369441119984307844018948032", " ", 
          SuperscriptBox["x", "7"]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.614169501104309*^9, 3.614169814454747*^9}, {
  3.6141698465547924`*^9, 3.61416993037591*^9}, {3.614169961425953*^9, 
  3.6141699852659864`*^9}, {3.6141700159660296`*^9, 3.6141701752862525`*^9}, {
  3.6141702116563034`*^9, 3.614170224546322*^9}, {3.6141702623363743`*^9, 
  3.6141702706773863`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two dimensional Ising model on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Infinity]", "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " lattice"
}], "Section",
 CellChangeTimes->{{3.6169017800526257`*^9, 3.6169017974626503`*^9}, {
  3.6169020445439963`*^9, 3.6169020460139985`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "3"], ",", "1", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox["96", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"64", "+", 
       RowBox[{"44", " ", "x"}], "+", 
       RowBox[{"81", " ", 
        SqrtBox[
         FractionBox["3", "2"]], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"6", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], 
     RowBox[{"2", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"708", "+", 
       RowBox[{"265", " ", "x"}]}], ")"}]}], 
    RowBox[{"3776", "+", 
     RowBox[{"3144", " ", "x"}], "+", 
     RowBox[{"3801", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"530", " ", 
      SuperscriptBox["x", "3"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "5"], ",", "2", ",", "2", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"192", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "5"}]], " ", 
     SuperscriptBox["3", 
      RowBox[{"4", "/", "5"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"73728", "+", 
       RowBox[{"84480", " ", "x"}], "+", 
       RowBox[{"182960", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"163215", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"29160", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"2592", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "5"]}]}], ")"}], 
     RowBox[{"2", "/", "5"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"209220", "-", 
       RowBox[{"74327", " ", "x"}], "+", 
       RowBox[{"68224", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"1115840", "+", 
     RowBox[{"115016", " ", "x"}], "+", 
     RowBox[{"1113977", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"465362", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"136448", " ", 
      SuperscriptBox["x", "4"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "4", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"563647212", "+", 
       RowBox[{"1591853427", " ", "x"}], "-", 
       RowBox[{"556333856", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"216459904", " ", 
        SuperscriptBox["x", "3"]}]}], ")"}]}], 
    RowBox[{"3006118464", "+", 
     RowBox[{"9867689240", " ", "x"}], "+", 
     RowBox[{"3434401043", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2505900230", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"835471424", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"432919808", " ", 
      SuperscriptBox["x", "5"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "9"], ",", "4", ",", "4", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"192", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "/", "9"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"4", "/", "9"}]]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"301989888", "+", 
       RowBox[{"622854144", " ", "x"}], "+", 
       RowBox[{"1634402304", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"32002048", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"341089984", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"7960979619", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"1937122128", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"305270208", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"30233088", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"1492992", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "9"]}]}], ")"}], 
     RowBox[{"2", "/", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "5", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"23240321517696", "+", 
        RowBox[{"121639831613644", " ", "x"}], "+", 
        RowBox[{"298465814760437", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"113769244777516", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"41224356464816", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"123948381427712", "+", 
      RowBox[{"705555443427136", " ", "x"}], "+", 
      RowBox[{"1992664995352088", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"484036630103535", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"397495555819550", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"143480718628312", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"82448712929632", " ", 
       SuperscriptBox["x", "6"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "11"], ",", "5", ",", "5", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"192", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "/", "11"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"10", "/", "11"}]]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"260919263232", "+", 
       RowBox[{"657733976064", " ", "x"}], "+", 
       RowBox[{"1876659535872", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"744245821440", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"852953401344", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"7156938909824", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"22461400927053", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"6339773446380", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"1169669045952", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"147824683776", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "9"]}], "+", 
       RowBox[{"11972302848", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"483729408", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "11"]}]}], ")"}], 
     RowBox[{"2", "/", "11"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "5", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"39268093576175859264", "+", 
        RowBox[{"25872199240069778320", " ", "x"}], "+", 
        RowBox[{"19130059315059278953", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"112578140776523953364", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"48005401705057467904", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"16351346386585075552", " ", 
         SuperscriptBox["x", "5"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"104714916203135624704", "+", 
      RowBox[{"116986867899956570176", " ", "x"}], "+", 
      RowBox[{"170079295254597937312", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"228690807461327834347", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"11953023836510671725", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"60067296969616103316", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"25575657034575372080", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"16351346386585075552", " ", 
       SuperscriptBox["x", "7"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "13"], ",", "6", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"192", " ", 
      SuperscriptBox["2", 
       RowBox[{"7", "/", "13"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"12", "/", "13"}]]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"50096498540544", "+", 
       RowBox[{"149245818568704", " ", "x"}], "+", 
       RowBox[{"460033275985920", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"340534744842240", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"375050965745664", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"1699299709526016", " ", 
        SuperscriptBox["x", "5"]}], "-", 
       RowBox[{"371479076823296", " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"13142668430464443", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"4426291424759256", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"937732168125792", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "9"]}], "+", 
       RowBox[{"140659593085440", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"14870688528384", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "11"]}], "+", 
       RowBox[{"1018734133248", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"34828517376", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "13"]}]}], ")"}], 
     RowBox[{"2", "/", "13"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "6", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"150357825549109799705091072", "+", 
        RowBox[{"118706653329431010629596736", " ", "x"}], "-", 
        RowBox[{"31262236801087623793849040", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"123444031284244957008538729", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"71770120441919822334686996", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"38324375676163075155381312", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"18868764918359542129571296", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"400954201464292799213576192", "+", 
      RowBox[{"500321751216283561318480384", " ", "x"}], "+", 
      RowBox[{"396544547086412634995857856", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"28653953987097611733415712", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"42327485558590901475189301", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"24248988867136850318576293", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"87998079082781405431184052", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"46585066456454864427689520", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"18868764918359542129571296", " ", 
       SuperscriptBox["x", "8"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "7", ",", "6", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"452850358040629011109711104", "+", 
        RowBox[{"311352262734765480684441664", " ", "x"}], "-", 
        RowBox[{"124576103568455188782425720", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"349298226029672254086311377", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"83791689773501161687029284", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"58982368339851938883277616", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"37603737121648745186433088", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2415201909550021392585125888", "+", 
      RowBox[{"2767512943129175701918538240", " ", "x"}], "+", 
      RowBox[{"2113538740037874560238763200", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"572551737405646078818676576", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"282813604766404105202702659", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"117958877597015111796297502", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"388816806921309777153221784", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"220468897415134828911342560", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"75207474243297490372866176", " ", 
       SuperscriptBox["x", "8"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], "15"], ",", "7", ",", "7", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"192", " ", 
      SuperscriptBox["2", 
       RowBox[{"7", "/", "15"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"4", "/", "5"}]]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1603087953297408", "+", 
       RowBox[{"5510614839459840", " ", "x"}], "+", 
       RowBox[{"18248693270446080", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"19297624947425280", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"23255899837562880", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"60627299960881152", " ", 
        SuperscriptBox["x", "5"]}], "-", 
       RowBox[{"37105930238402560", " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"194072561423700480", " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"1139708471239040805", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"491242721481413460", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "9"]}], "+", 
       RowBox[{"119353976853772896", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"20579350882757760", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "11"]}], "+", 
       RowBox[{"2612318387742720", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"237639327621120", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "13"]}], "+", 
       RowBox[{"14105549537280", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"417942208512", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox["x", "15"]}]}], ")"}], 
     RowBox[{"2", "/", "15"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "7", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "45989697513579923785586404700928"}], "+", 
        RowBox[{"437963365555683971576263762796608", " ", "x"}], "+", 
        RowBox[{"383384640708169684235138793343368", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"133108557072889613939461869490159", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"377018951265679035234656641377804", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"230135542174553857850802730855920", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"123509884999091812176100679532992", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"58929108641143683983745036606208", " ", 
         SuperscriptBox["x", "7"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "245278386739092926856460825071616"}], "+", 
      RowBox[{"2223385355708230256930862190090752", " ", "x"}], "+", 
      RowBox[{"2910470713431244104395430719286464", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2535045544855158583946799406159008", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"150257101702800215138685911793539", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"252406810837658051553511461076782", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"111977508975788851171575993798440", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"527264292180155085791600078039072", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"283342207772109531501503970389888", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"117858217282287367967490073212416", " ", 
       SuperscriptBox["x", "9"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "9", ",", "8", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"126372265035830407919843284742762062147584", "-", 
        RowBox[{"64110004367174399277425331488919493505024", " ", "x"}], "-", 
        RowBox[{"6323017673783855258829983947852775238080", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"245249289029203725661405962823624510471488", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"130269868030040621124035127306230862189133", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"35674416982610540710465424038925135746076", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"116977667169822364507481629729436004358720", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{"55603483192358468476569388241938716564320", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{"18345956009292188024386434833298392846336", " ", 
         SuperscriptBox["x", "8"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"336992706762214421119582092647365499060224", "-", 
      RowBox[{"16505021046450121726659091507076128944128", " ", "x"}], "+", 
      RowBox[{"186194259950004093384806767102919477178368", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"12692603571093190259762062126028560290880", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"381194404388328874675242714670278980185368", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"45406944958991564469268962008548525935409", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"71498688981978869290737943412054492441831", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"31799446945938641571858146441677945528452", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"50221552897131136606783730973695708282640", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"26953318849456377633169568507904051244192", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"18345956009292188024386434833298392846336", " ", 
       SuperscriptBox["x", "10"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "9", ",", "10", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"30971857092192705875765751994739250692214989008896", "+", 
        RowBox[{
        "16595008064382477540199065022127100790939179978752", " ", "x"}], "-", 
        RowBox[{"15012296571110254824260419640550984309735562562752", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"30613857210056585662206505761617772479270212898496", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"6368994477335570198508519621291424479618643963543", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"16088186723944812376585230236709821623338816460034", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"13792355286797386295778989799356844261560621459384", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"1629929646401350606546457823892641110541599078720", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"1857441703481088245144731243239447157666968649472", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"939344632491351859369896741062862278438283004416", " ", 
         SuperscriptBox["x", "9"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"82591618912513882335375338652638001845906637357056", "+", 
      RowBox[{
      "82107846839922136177577870274798019621878355398656", " ", "x"}], "+", 
      RowBox[{"49219734098991476009638324825711885321091061071872", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"20047559143848177806863604791776962141108757006016", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4043828250501022335831605359593701803862547312888", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"5646798256599071551699584620233153996419779611987", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"10696751807784275763621981700639700854846789637170", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"2452405932914910680382651444915721834493822012802", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"615223356279168363840325546037104233049172122296", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"2664888305649972097094134639943751685423070200256", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"2369609142729995122019804091543433095305304870400", " ", 
       SuperscriptBox["x", "10"]}], "+", 
      RowBox[{"939344632491351859369896741062862278438283004416", " ", 
       SuperscriptBox["x", "11"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "10", ",", "9", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"90177084719169778499510087142034778730075168423936", "+", 
        RowBox[{
        "89879898292056241335817796220844846557374833680384", " ", "x"}], "-", 
        RowBox[{"61028672835106930491155389375604417379054756976640", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"51193268298897505875401072619389616177333054467392", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"67810297370614548154138204836624247030500031674468", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"78786740954785711536143930174807930699287446336451", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"21018834284778860284908642050589406380357785477420", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"24373821458955338607399915098793134744815603312720", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"13581944504968701059614031297475243921212469650816", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"3943409168431157606264257295068000246851792124160", " ", 
         SuperscriptBox["x", "9"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"480944451835572151997387131424185486560400898260992", "+", 
      RowBox[{
      "699792331315603856789830681747257529646182857998336", " ", "x"}], "+", 
      RowBox[{"295842179129647400074210609604385404166459000786944", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"176324771593960440084441193725957893816063717703680", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"206422396056789697843167530480114169833564485236736", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"76043853235753432033189488637284358512624989885688", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"44724987743690136323737895061478183195267665752443", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"40642803056605654186793477661451963639826728860334", " ", 
       SuperscriptBox["x", "7"]}], "-", 
      RowBox[{"26503391218996778281704167301343353978457034759160", " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"5378325741815519803558694421669079135754822251296", " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"8326793505943016337150253060661514379241189815808", " ", 
       SuperscriptBox["x", "10"]}], "+", 
      RowBox[{"7886818336862315212528514590136000493703584248320", " ", 
       SuperscriptBox["x", "11"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "12", ",", "11", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
       "662365241879408371602743748636018903803201305555599409366917782175744"\
, "-", 
        RowBox[{
        "286058539726610264297129140235344034561896710973285756249932429475840\
", " ", "x"}], "-", 
        RowBox[{
        "363068700264186272491165132396609595422983784687433431687292408348672\
", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
        "134607341803052477152732732842838351531931444316615364007897201734246\
4", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{
        "637020957144772123807298260775751153833472633897595167837025796608064\
", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{
        "228055898310761651535845752228688058786840392501818697581417421879148\
", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{
        "966206395344504650257159252626441189803730499484477666838431244588335\
", " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{
        "561980085427350461168778863395058063382706630095006531704773972430232\
", " ", 
         SuperscriptBox["x", "7"]}], "+", 
        RowBox[{
        "108670188122490955978628884015028846957464676050590799586567213749312\
", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{
        "167676231174526640970577134890126118580916667051434179349555959819520\
", " ", 
         SuperscriptBox["x", "9"]}], "-", 
        RowBox[{
        "82359078066155636897085890090284624352246109908053866462229508038912"\
, " ", 
         SuperscriptBox["x", "10"]}], "+", 
        RowBox[{
        "24140984229480790443739124750345390662262855866253919665474248827904"\
, " ", 
         SuperscriptBox["x", "11"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
     "3532614623356844648547966659392100820283740296296530183290228171603968",
       "+", 
      RowBox[{
      "93469490496632387666462637632878024966598510611718967341714954780672", 
       " ", "x"}], "+", 
      RowBox[{
      "314357921333324296403393831586547598531115150882724255589119117000704",
        " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{
      "127548578944408497610320494052994145440591479545802307508378905767936",
        " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
      "2530771039533120587947988129831059992512240833832664723226429106995200"\
, " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{
      "408516415089847438231070234722514300215893214429419942524646239853312",
        " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{
      "20285655744585512656529938121008181002799841657640270161755864258376", 
       " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{
      "21276654743769463080288095178446787835065832848241492885751427095691", 
       " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
      "76040470217148239114279183071989433899811823202997592553977081482206", 
       " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{
      "275469573909324123254105972449841214728304684541483369356066109477392",
        " ", 
       SuperscriptBox["x", "9"]}], "-", 
      RowBox[{
      "20336664453999317829689709359674462383577123045285534545533371319040", 
       " ", 
       SuperscriptBox["x", "10"]}], "+", 
      RowBox[{
      "76940444343268358742163753974598431236875462255461953848531323846912", 
       " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{
      "52550701933015840199480342572539267255873482980177544064809223373312", 
       " ", 
       SuperscriptBox["x", "12"]}], "+", 
      RowBox[{
      "48281968458961580887478249500690781324525711732507839330948497655808", 
       " ", 
       SuperscriptBox["x", "13"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6135476767704906`*^9, 3.613547688730508*^9}, {
   3.6135478418317223`*^9, 3.613548173892187*^9}, 3.6135490299543858`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four-dimensional pure SU(3) Yang-Mills theory on lattice", "Section",
 CellChangeTimes->{{3.616902078524044*^9, 3.6169020965140696`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "\[Beta]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"43377282", "+", 
     RowBox[{"1600000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", "\[Beta]"}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"2409849", " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", "\[Beta]"}], ")"}]}], "+", 
     RowBox[{"800000", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{"9", " ", "\[Beta]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "1", ",", "1", ",", "\[Beta]_"}], "]"}], 
   ":=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["\[Beta]", "6"], "-", 
       FractionBox[
        RowBox[{"7229547", " ", 
         SuperscriptBox["\[Beta]", "2"]}], 
        RowBox[{"3200000", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        SuperscriptBox["\[Beta]", "3"], "8"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1935790734267"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "36"}], "+", 
         RowBox[{"5", " ", "\[Beta]"}]}], ")"}]}], "+", 
      RowBox[{"2447784900000", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"288", "+", 
         RowBox[{"5", " ", "\[Beta]"}]}], ")"}]}], "-", 
      RowBox[{"321313200000", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1296"}], "-", 
         RowBox[{"288", " ", "\[Beta]"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"320000000000", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"216", "+", 
         RowBox[{"96", " ", "\[Beta]"}], "+", 
         RowBox[{"41", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5807372202801"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "\[Beta]"}], ")"}]}], "+", 
      RowBox[{"1223892450000", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"576", "+", 
         RowBox[{"42", " ", "\[Beta]"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"160656600000", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2592"}], "-", 
         RowBox[{"720", " ", "\[Beta]"}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"160000000000", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"432", "+", 
         RowBox[{"216", " ", "\[Beta]"}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"41", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "11797583986960200000"}], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "504"}], "+", 
         RowBox[{"34", " ", "\[Beta]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"81", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14471155691160029496"}], "+", 
         RowBox[{"1148103813579184972", " ", "\[Beta]"}], "+", 
         RowBox[{"19197380103632081", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2056404480000000000", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2916"}], "-", 
         RowBox[{"864", " ", "\[Beta]"}], "-", 
         RowBox[{"177", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
      RowBox[{"326371320000000000", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "41472"}], "-", 
         RowBox[{"9576", " ", "\[Beta]"}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"1024000000000000000", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"648", "+", 
         RowBox[{"288", " ", "\[Beta]"}], "+", 
         RowBox[{"123", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"52", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"3600000", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"10057626319385952", "+", 
         RowBox[{"230516122871832", " ", "\[Beta]"}], "-", 
         RowBox[{"11288291561012", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"71695953121", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "81"}], " ", 
         RowBox[{"(", 
          RowBox[{"3617788922790007374", "-", 
           RowBox[{"86037679906462500", " ", "\[Beta]"}], "+", 
           RowBox[{"7169806658871875", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"245782999728337500", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6048"}], "+", 
           RowBox[{"72", " ", "\[Beta]"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "3"]}], ")"}]}], "-", 
        RowBox[{"257050560000000000", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5832"}], "-", 
           RowBox[{"2052", " ", "\[Beta]"}], "-", 
           RowBox[{"495", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
        RowBox[{"40796415000000000", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "82944"}], "-", 
           RowBox[{"23760", " ", "\[Beta]"}], "-", 
           RowBox[{"2088", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"192", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"128000000000000000", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1296", "+", 
           RowBox[{"648", " ", "\[Beta]"}], "+", 
           RowBox[{"288", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"123", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"450000", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"20115252638771904", "+", 
           RowBox[{"1578546281230992", " ", "\[Beta]"}], "+", 
           RowBox[{"158246602125864", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"16242954437452", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{"71695953121", " ", 
            SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1073853074353208635951875", " ", 
       RowBox[{"(", 
        RowBox[{"1296", "-", 
         RowBox[{"252", " ", "\[Beta]"}], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"1620000", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "115211200897052352430848"}], "+", 
         RowBox[{"2610458450226261965592", " ", "\[Beta]"}], "+", 
         RowBox[{"221078998574710001496", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"23240050477862584019", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
      RowBox[{"81", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"220470600726409824192960000", "-", 
         RowBox[{"19158032862025015985695368", " ", "\[Beta]"}], "+", 
         RowBox[{"803408149405026998833076", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"44601807013736009174423", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
      RowBox[{"208877644800000000000000", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1119744"}], "-", 
         RowBox[{"338256", " ", "\[Beta]"}], "-", 
         RowBox[{"74304", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"1197", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"296", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"246768537600000000000000", " ", 
       SuperscriptBox["\[Pi]", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "373248"}], "-", 
         RowBox[{"124416", " ", "\[Beta]"}], "-", 
         RowBox[{"34704", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"6720", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"535", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"81920000000000000000000", " ", 
       SuperscriptBox["\[Pi]", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"93312", "+", 
         RowBox[{"41472", " ", "\[Beta]"}], "+", 
         RowBox[{"17712", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"7488", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"3161", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"432000000000", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"5133156801007742208", "+", 
         RowBox[{"152372881523499840", " ", "\[Beta]"}], "-", 
         RowBox[{"2455261641568536", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"518040237459236", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"11409186160229", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"384000000000", " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2333009511650407680"}], "-", 
         RowBox[{"498741680897181216", " ", "\[Beta]"}], "-", 
         RowBox[{"11018070933775920", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"1321983434225166", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"26215076360323", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"720000", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "663606219689720503868160"}], "+", 
         RowBox[{"34458823134137550521664", " ", "\[Beta]"}], "+", 
         RowBox[{"1632217479537406396392", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"147925125340361661216", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"832866007628743715", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3221559223059625907855625", " ", 
       RowBox[{"(", 
        RowBox[{"432", "-", 
         RowBox[{"60", " ", "\[Beta]"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"324", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"55117650181602456048240000", "-", 
         RowBox[{"1727416538750561993743842", " ", "\[Beta]"}], "+", 
         RowBox[{"360058758261422083612500", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"23156417310778923634375", " ", 
          SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"810000", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "230422401794104704861696"}], "-", 
         RowBox[{"7580327643664404116688", " ", "\[Beta]"}], "-", 
         RowBox[{"1045741695063902007480", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"46710769342567555140", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"4910439905168120405", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"104438822400000000000000", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2239488"}], "-", 
         RowBox[{"800928", " ", "\[Beta]"}], "-", 
         RowBox[{"203472", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"17406", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "-", 
         RowBox[{"1197", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"296", " ", 
          SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}], "-", 
      RowBox[{"123384268800000000000000", " ", 
       SuperscriptBox["\[Pi]", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "746496"}], "-", 
         RowBox[{"290304", " ", "\[Beta]"}], "-", 
         RowBox[{"88992", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"19728", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "-", 
         RowBox[{"398", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"535", " ", 
          SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}], "+", 
      RowBox[{"40960000000000000000000", " ", 
       SuperscriptBox["\[Pi]", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"186624", "+", 
         RowBox[{"93312", " ", "\[Beta]"}], "+", 
         RowBox[{"41472", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"17712", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"7488", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"3161", " ", 
          SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}], "+", 
      RowBox[{"216000000000", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"10266313602015484416", "+", 
         RowBox[{"875096518714526592", " ", "\[Beta]"}], "+", 
         RowBox[{"91235179617741648", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"8083913386782576", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"344202937884028", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"11409186160229", " ", 
          SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}], "-", 
      RowBox[{"192000000000", " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4666019023300815360"}], "-", 
         RowBox[{"1256706640866629952", " ", "\[Beta]"}], "-", 
         RowBox[{"113455117393942464", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"9477181509299388", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "-", 
         RowBox[{"749312651440524", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"26215076360323", " ", 
          SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}], "-", 
      RowBox[{"360000", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1327212439379441007736320"}], "-", 
         RowBox[{"4816378141693843830912", " ", "\[Beta]"}], "-", 
         RowBox[{"3147643638516701715120", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"98683112699731357560", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"63692624604564299580", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"832866007628743715", " ", 
          SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "4", ",", "4", ",", "\[Beta]_"}], "]"}], 
   ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"195856948786461548117738829961052128401", " ", 
          RowBox[{"(", 
           RowBox[{"41897088", "+", 
            RowBox[{"9918288", " ", "\[Beta]"}], "+", 
            RowBox[{"1847016", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"296282", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"36693", " ", 
             SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"742976510807261141355445120973024100000", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"81088128", "+", 
            RowBox[{"12046968", " ", "\[Beta]"}], "+", 
            RowBox[{"2383236", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"341747", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"36693", " ", 
             SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"5080289203010314800000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5799546088864604777905920"}], "-", 
            RowBox[{"2564490425300862911618688", " ", "\[Beta]"}], "-", 
            RowBox[{"482441200020590237166888", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"84324025924591936028236", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"11713121481041452735507", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "+", 
            RowBox[{"704409468142571948133", " ", 
             SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}], "-", 
         RowBox[{"629856000000000000000", " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"16376049642211488283174272", "+", 
            RowBox[{"42136172051188567296512736", " ", "\[Beta]"}], "-", 
            RowBox[{"3790103542858316773956568", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"459072770132696243749200", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"154842328083078454474284", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "+", 
            RowBox[{"359485974092172723655339", " ", 
             SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}], "-", 
         RowBox[{"28343520000000000", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2623146574027809680037448939008", "-", 
            RowBox[{"727184859803628005070350587296", " ", "\[Beta]"}], "-", 
            RowBox[{"103944411799997641476578269560", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"24288945829306951490472073968", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"4009768316385771075631593617", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "+", 
            RowBox[{"638608466494969874742052071", " ", 
             SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}], "+", 
         RowBox[{"4511757127680000000000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10077696"}], "+", 
            RowBox[{"69610752", " ", "\[Beta]"}], "-", 
            RowBox[{"11113848", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"2821284", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"325109", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "-", 
            RowBox[{"2833623", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "+", 
            RowBox[{"542187", " ", 
             SuperscriptBox["\[Beta]", "6"]}]}], ")"}]}], "+", 
         RowBox[{"592244490240000000000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"181398528", "+", 
            RowBox[{"10077696", " ", "\[Beta]"}], "-", 
            RowBox[{"68770944", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"11560968", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"1561572", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "-", 
            RowBox[{"17497483", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "+", 
            RowBox[{"2903121", " ", 
             SuperscriptBox["\[Beta]", "6"]}]}], ")"}]}], "+", 
         RowBox[{"32768000000000000000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"550167552", "+", 
            RowBox[{"180605376", " ", "\[Beta]"}], "+", 
            RowBox[{"68770944", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"11113848", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "-", 
            RowBox[{"4080996", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "+", 
            RowBox[{"8586187", " ", 
             SuperscriptBox["\[Beta]", "6"]}]}], ")"}]}], "+", 
         RowBox[{"49766400000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"125141167446687378432", "+", 
            RowBox[{"5881968324167179392", " ", "\[Beta]"}], "+", 
            RowBox[{"409284175077937008", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"7830073067384712184", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"1276039687451920742", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "-", 
            RowBox[{"768226223317716045", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "+", 
            RowBox[{"988286139095354764", " ", 
             SuperscriptBox["\[Beta]", "6"]}]}], ")"}]}], "+", 
         RowBox[{"55987200000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "173123762590551771648"}], "-", 
            RowBox[{"37029276413467637760", " ", "\[Beta]"}], "-", 
            RowBox[{"81599351140737450464", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"4966188470280561784", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"1123137768321744660", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "-", 
            RowBox[{"10117979218175158426", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "+", 
            RowBox[{"1070956758242450651", " ", 
             SuperscriptBox["\[Beta]", "6"]}]}], ")"}]}], "+", 
         RowBox[{"93312000000000000000", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"72624160556724295595593728", "+", 
            RowBox[{"213212825845346424174336", " ", "\[Beta]"}], "+", 
            RowBox[{"5229444569346369670641888", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"1753706609237437570613224", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"302971357056388711296240", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "-", 
            RowBox[{"8919270689447236954529316", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "+", 
            RowBox[{"122595879668725021503439", " ", 
             SuperscriptBox["\[Beta]", "6"]}]}], ")"}]}], "+", 
         RowBox[{"3149280000000000", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25741925083983828699511016379264"}], "-", 
            RowBox[{"8051846911975484431326879301728", " ", "\[Beta]"}], "-", 
            RowBox[{"976746978476286230860670748872", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"161739135284636080129805174496", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"15743662074415175698827717852", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "-", 
            RowBox[{"5102404928770098487917791243", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "+", 
            RowBox[{"377226767198646414808080426", " ", 
             SuperscriptBox["\[Beta]", "6"]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "90271646063082228674686582198222428150000"}], " ", 
          "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "41712"}], "+", 
            RowBox[{"755", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"47593238555110156192610535680535667201443", " ", 
          RowBox[{"(", 
           RowBox[{"10776", "+", 
            RowBox[{"755", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"617255138165753248200000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2983305601267800811680", "+", 
            RowBox[{"821964717330296012672", " ", "\[Beta]"}], "+", 
            RowBox[{"14494021978242221155", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"314928000000000000000", " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2047006205276436035396784"}], "-", 
            RowBox[{"4925853805519164906164628", " ", "\[Beta]"}], "+", 
            RowBox[{"1361076741170368248919127", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"3443737680000000000", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1349355233553400041171527232", "-", 
            RowBox[{"598958824832782725519508956", " ", "\[Beta]"}], "+", 
            RowBox[{"2628018380637736110049597", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"71957705564160000000000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"93312", "-", 
            RowBox[{"10368", " ", "\[Beta]"}], "-", 
            RowBox[{"36672", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"11947", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"60908721223680000000000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "46656"}], "+", 
            RowBox[{"330048", " ", "\[Beta]"}], "-", 
            RowBox[{"104949", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"20081", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"16384000000000000000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"68770944", "+", 
            RowBox[{"11113848", " ", "\[Beta]"}], "-", 
            RowBox[{"4080996", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"8586187", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"49766400000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"7821322965417961152", "-", 
            RowBox[{"935930807309211480", " ", "\[Beta]"}], "-", 
            RowBox[{"71900070977972061", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"494143069547677382", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"27993600000000000000000000", " ", 
          SuperscriptBox["\[Pi]", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21640470323818971456"}], "-", 
            RowBox[{"1021914497713626144", " ", "\[Beta]"}], "-", 
            RowBox[{"9328288271367999172", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"1070956758242450651", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"46656000000000000000", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"9078020069590536949449216", "-", 
            RowBox[{"1486351741701087855219744", " ", "\[Beta]"}], "+", 
            RowBox[{"607210766603969376153228", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"122595879668725021503439", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"1574640000000000", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3217740635497978587438877047408"}], "-", 
            RowBox[{"470190758080605789342713738148", " ", "\[Beta]"}], "+", 
            RowBox[{"60550385743184862477646868915", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"377226767198646414808080426", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "5", ",", "5", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`179.57662205559103", " ", 
      RowBox[{"(", 
       RowBox[{
       "3.68566705648107651614276371376945035902457680344903218007193113428729\
443370900179583183254894031055392591188277582583398557851376026762540004661486\
200640211584906444913296220667217020652841886156452840727533756245`179.\
576622055591", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "14.5846815564055504171613423588058161164113131163402206107948990543370\
860313309003467616233982274078371634663855565863153572906477900055267424902292\
7664028246208180928988651782704964098612110192556448708433301140193`179.\
576622055591", "-", 
        RowBox[{
        "4.0807911980160277124599872234143575216905513121986442298481761927959\
965180392833090625213258810652402648723515124157649502806970475742358634655175\
396430060015705636427260456664407522876376803152506172394666313005`179.\
576622055591", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "13.7195706244766386436986989283503981583214425398166360648534209447955\
852007541633125213525129447278745797476385995551780799145521785515917234877160\
7489638890957181398094741638108642285141382131767430812334518450719`179.\
576622055591", "+", 
        RowBox[{
        "3.6147548668888736850539458405153238059503228230570536857134587782909\
961122520286073807713107163720533747218041469188173189890810358926034860347600\
855754306562493234946084489932055733615481521954435575068259391674`179.\
576622055591", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "12.6358248738052980779830002533701557393494231607178044057082937596131\
418914015077696328084466454031099812557089479316557436895017979293519671856165\
1005133286611011605814313794346810402179191604393618541984750529075`179.\
576622055591", "-", 
        RowBox[{
        "4.6374830177735398974864409420108884683385830222904020125479480104956\
247888704434702232899127281204470404642394729847384717040397515055881659949534\
1256773961822898773376470382651286467818130384205262705974961658903`179.\
57662205559103", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "10.9813755802227334866653606783292601331623682755355506362709763476867\
044408973718900519666892794459576752536332937877118200633170041802975531762425\
9971653367904395930389734950903982708103336199134861024416347849546`179.\
57662205559103", "+", 
        RowBox[{
        "1.3858080128577889993660290342160850299402211669673620205408922907455\
728318054932973707776967424070024238413070147984156886080637404790783954402575\
9058049446472890256247705518913743700525997688075820646007854137795`179.\
576622055591", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "10.6297542395938346856510694385350465836996970521960785039956342954445\
433231383868010980969909556787536312833505009908055096851126947665716496902271\
3803393145785823309138148870594143828216616559486483130456227250204`179.\
576622055591", "+", 
        RowBox[{
        "5.8608838475714132964164805373239727294676349476676349442216642397794\
929815423919777046085558603661622740093875859678887668985684137182124388951471\
7349844199914833975562986688704354273194612711257240160260539949297`179.\
57662205559103", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "6", ",", "6", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`170.90377595919168", " ", 
      RowBox[{"(", 
       RowBox[{
       "15.5936627551698546029697811256141104126171956864402658121245915335753\
707414410234009412484422334283261287595650599780640876993393250524474624416994\
15509704408724587501449969803302935907597514034`170.90377595919168", "-", 
        RowBox[{
        "5.1864835927897412825963456188756287882278690534906246373868742221521\
607939013636497879788768914978236131613626997297255562694613786613755826066723\
88328729535958802438818985561367968765132636274`170.9037759591917", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "14.6611811632126167410757341537514868242234672176916781405450585159751\
159560619865331940140489922365743538368594664191377509065785385668656999293042\
71893195132819698194984543094695966067336344222`170.90377595919165", "+", 
        RowBox[{
        "1.5809991353992894924759360923396652906490534944908294946641524820202\
354158130470449113170171507862985873027930298950804971253336589049384866647160\
02440981283997083821704797777146891659065760009`170.90377595919165", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "14.4494833583513641540969943965638104224803147693024344356672182900637\
399013911777621674852078087633285390010868220912608341879536823339145005000052\
23546462585216002480473760433045227759903778839`170.90377595919165", "+", 
        RowBox[{
        "6.8327474839813340352041937039702172616127882405643075899742456232063\
684939085583277653050317303524701955769288134079157579969818290499171913853193\
85221527983448317125241568416801959335426016226`170.9037759591917", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3.39479472544023329850723656109189383062591105562320739231183986108050\
502793166389650378718778111726364621743079240804558671401716940930295117312881\
1232165782981507767698337376659438988556115301`170.90377595919168", "+", 
        "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "13.8545052623358715234598215014562621952288591666968219625342965527097\
093183045674680851879946597770352321359964377452556707780185796480747981267255\
12067314719762557905968966462949831254079979178`170.90377595919168", "-", 
        RowBox[{
        "5.4726205943998669485747628650059749909033776076030367284330111770785\
514004163619314978796618578293829390332037386693973478680061925440649579081614\
65803631645326550775964574638027095582609739465`170.90377595919168", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "12.0825179018215719050530018707451000067309611598463384287935563854608\
903163132464391220165282251434978382102907119873237018063124252345869538287204\
19773883255029747637247800251073085923925399437`170.90377595919168", "-", 
        RowBox[{
        "0.0916252868064687382409541293912406964865365831245378449611265751500\
220842359151696708213276517071570123968035984422530040351690228816698960588683\
8082701252567712758464592177380426365075066902`170.90377595919168", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "11.6261902264094991620776893134910641909806777669444994107262628093203\
834911370094123987125908832031537049990801959772355494660713333423408876604534\
03999384289210036846737283517031854231542771444`170.90377595919165", "+", 
        RowBox[{
        "4.7862922996587245429516109093983282685829005947060329446112165744696\
585690965496382555707798170955720965560554057295550935577068094156216439618579\
78304628194629199384366392383983926252749342553`170.9037759591917", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "7", ",", "7", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`162.89981017214927", " ", 
      RowBox[{"(", 
       RowBox[{
       "3.89834559293763608785837897653647796826355668086912967753016284374311\
339136442596602250203207226043870769740301595170186946828752502473346220916393\
3950493952659105163420558143392652917566265221`162.89981017214922", "+", 
        "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.4714673185662967249191815539524661169009964383743997657611755059042\
514300385575246990885344252938915482601345068948309726567577261743818507041769\
47274916847033146645331449854183586246756610239`162.8998101721493", "-", 
        RowBox[{
        "5.9913006713426937235600655473448372080469922130323060235457958735536\
048922268965371296105283058922612739843673220119200707294638220928803078630194\
27103859931283210743023639612039216490742516994`162.89981017214922", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.5324171627516986659220385891492181889548474693405581195670741664195\
622165936438454687130446551814655688339064306990885835151554314692991341042612\
47218246218314513141302871025583204337108978859`162.8998101721493", "-", 
        RowBox[{
        "0.1404552396888685870655744661288312913665274207403861070360088758295\
063105356402953483879299128526760898057772143487324692564747482751934550807743\
63474355848353574095244086795894367990066804824`162.89981017214927", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.2579828425096563294458237040243796101841084469808575386875287605523\
389855044721221348310624403147743516959347637443092612908956301913379244954692\
8937085145261780630896727033799381508574850943`162.89981017214922", "+", 
        RowBox[{
        "5.4789115821432163248080770031558143980730818877572796368466318304337\
852479224895417955203752239490808071707331829883818319676279922617693504449824\
18099510018805136677111473172048318993639208751`162.89981017214922", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "14.9109835832258451153609278423383737682349241172511903858311803888152\
596346399697269906061808828606541028678013638240889672918217322060058910625204\
32635728846201198007421733760318629078422970328`162.89981017214927", "-", 
        RowBox[{
        "6.1218497213158353493386355906303418468693486027555287123938841800122\
988267772489378376136055387027460273258858074669155927861801747844162293357618\
70987212690542114917979957517889261058834390754`162.8998101721493", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "13.1166826498008841794383219681128262072359346998407491318579227307934\
551455374622339276859618461460648116917263075875009713975604089448285900942724\
33742464344598816049384569725711386755048725369`162.89981017214922", "-", 
        RowBox[{
        "1.3436416074694183431148736758562141151211536638321856340750585736490\
335805864299149223477090916946412776624769663381883103893094531893674645583681\
12286268346006585666405660604924808813715289443`162.8998101721493", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "12.\
557830820119424175561916568917002966301818299996668494006980473806085374289292\
996253928723059444950893095060384745045097372031156020704045805085403059928217\
281111526285108532247370403108943645`162.89981017214927", "+", 
        RowBox[{
        "3.4920097919066635440203655268412255906276883905938571773627602767105\
965139132623426853849054204515163997176951187743549922848226283354569661842851\
64438342662930017025840181683977115943297646565`162.89981017214927", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "12.3917846924633327890760064541396860414960863300709536455549575670823\
525905331241344480259823848273492400746609754107466520765604398509452906035009\
14091059153810259516768424159242220459998930712`162.8998101721493", "+", 
        RowBox[{
        "6.6085609182296201600333060045227068860708575888847276691785672019916\
703265304898961166141643864458036779737790350628597018563386006624654231447913\
23879296640566570844136594062575465138234090442`162.89981017214927", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "8", ",", "8", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`152.62006900911555", " ", 
      RowBox[{"(", 
       RowBox[{
       "17.2502042064441725264950029586948560682781144796917907969486463064009\
422723113298387280530939044959754301541322636011742427393815777858437409338438\
8778361969297505699062990962`152.62006900911555", "-", 
        RowBox[{
        "6.5984642887082189268164069106564500638682570343674380508063770112481\
712816819294599505786152656665719830161489528955449492113211277661991740988978\
7534584238290978353497547091`152.62006900911555", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.3432982947094428905641853192718109042291714986384698922704318959893\
900113369023374892547990360992382183429574659744945407148322136520590716970405\
7698325595945952030816806424`152.62006900911553", "-", 
        RowBox[{
        "1.5533947986205046052080408001008175934510577873372699998457374777145\
633709661728441410192234101102516869882365506589082739766336401084906770668516\
5593713509617923915201701434`152.62006900911555", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.0062016382834929904667243994755144678559581402585053340063739929608\
018458701717424783999336820480075943105741285399066902036428692544973976039778\
1545474961649524768109836718`152.62006900911555", "+", 
        RowBox[{
        "3.9302253788796067829248218263306971869348096335513852408916889368881\
548197430519774904144897595803027628294296266182028661419690679382874555465169\
6018155082151514727101683162`152.62006900911555", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.9063244255017379204376316233161786079292332570507776279367028927304\
503178375345595131123263422389036041365917198425589499145662809590858271425182\
2424066583109904232555392196`152.62006900911553", "+", 
        RowBox[{
        "7.4865815573189377137334994251126138189418239025490214900664462179049\
705507873811319143198287005650692831008772453719755810700785813083648691945388\
5738757147505835218501108304`152.62006900911558", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3.62668305842958270605826585386143442407680448026520091347545861605243\
288101085834359663821854599718862699041004616297404567743292977967540293999129\
646622857405334989750056737`152.62006900911555", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.8369102058790508106618807479588723681612894088241010235308534038819\
986321338360611433925648342401881636163197839506056927783557204348780689254288\
0730350260492305382967628941`152.62006900911555", "-", 
        RowBox[{
        "6.6364940653897191458766388514115647521131858459811960939555342756066\
643941028723870066345628358409514247039168623139705122251386787434419481866437\
7604910050844892173471283328`152.62006900911555", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "14.0937288481052738185880049175207008180885929889232399573638333609082\
642922663125387832401725459101791481972510925414247534824065840698945890704912\
3811074920665599420329044539`152.62006900911553", "-", 
        RowBox[{
        "2.3999379035948230583865300205783246651489209314401728216116340913954\
043254452514468727231231483164041773415481108585150038050719045475869969678648\
343333586870647479573384881`152.62006900911555", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "13.4254551736781936479942947085317194421702089763775547065478940940713\
653981558329105175746743103396536172850054032513825297718935892288236026865680\
7423004560769111902390927311`152.62006900911555", "+", 
        RowBox[{
        "2.2040946701265799277231294723009549480646222480256282721345624177848\
399860425008146941719766256193054581675980001716476204278475033015174194737819\
58238980983989648771022573`152.62006900911558", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "13.2095211602777500796278247856345579640064996680053239494897268500930\
692763545294266553956661973461818516977262425824941626969252019406716729366031\
6469618045735966036904788631`152.62006900911553", "+", 
        RowBox[{
        "5.8601802065999404446749933851722960414629235415633917265405627992423\
335669327901916036977766959447605144384980127262687034647176856875082420406355\
8553576453007557807589046314`152.62006900911555", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "9", ",", "9", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "2.0000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000007193729748601`139.6985483256066", " ", 
      RowBox[{"(", 
       RowBox[{
       "4.06539888424949545658062390278631806911305697110835682291385436906661\
860735543500538720805324759819545975453300291430610328927671902248612325726800\
429421855953154372847316166`139.6985483256066", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.9526131214571485910083826196375038278927157593680471611624245952397\
086847041454260447237458050848379398651788851750284315954357150718231752453467\
7456905757561147052161835892`139.6985483256066", "-", 
        RowBox[{
        "7.0725871379485767039288924044502568190061073129477079791894337859048\
646541878076065097561341244103659722494243733390728554033153970282036874588753\
1436350506136431372980538904`139.6985483256066", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.0901791588791060168090262293816975345935603488315660201601459737402\
023487987769923202702094982067752428592395806754274439913654920430988206248317\
9684899952614254331058199081`139.6985483256066", "-", 
        RowBox[{
        "2.7113605896072160400893722866148169277998037408311952985366314033736\
950296558064033066305296172566280612025290591258959589776899604284261823928339\
3350796524623865841221478397`139.6985483256066", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.6901186426310533313995609974194205817453721886413894308672868184643\
250394367977197817054190633940336321525116539175895896166938933325854226505230\
1334956250187610363257957207`139.69854832560657", "+", 
        RowBox[{
        "2.4346729525665940103794991411799119885096679726281484550024482614479\
824157332586361063251044951729282399594888368128397542579576842690617537802683\
1615968917455850436144492423`139.69854832560657", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.5611181027551650028585726857029752873016711597618792928191382636435\
487867980826648653333507481367775435267049359559422482304784528571837402148456\
1039560083052958217930029831`139.69854832560657", "+", 
        RowBox[{
        "6.5581945426141364518729923738117362779828761451044262200790294394555\
721257108436711327455896223890028936059556514079131580375901689243585775467596\
7911029420256721362149282714`139.69854832560657", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "16.6601360955898163229547757471733865673571855567603495416024234447047\
398579608692772418598248808987092064284662062301351094090085768551678788745002\
7558355459859768881025306402`139.6985483256066", "-", 
        RowBox[{
        "7.0537291157956317444149691051939971855535933479903353672475394330181\
639769391699403129477390421058753868893484967064287447965411358012489544461075\
6691644719593967967409076754`139.6985483256066", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.0097019353003618916038772995548817885367334998235403766214708938088\
183640457206720818218221886003136278140597913372988853755262388677202922917208\
9158291647306794016542671085`139.69854832560657", "-", 
        RowBox[{
        "3.2976258128054298417196111290755047266090712740699205583474422624781\
543160253715741600667521257266876002964467827695126729484832692333819996077208\
8563692401445672955492178869`139.6985483256066", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "14.2271706008442754909110745279551112488900765127957219744796879827780\
193511698943558122256238969997943378140780463084937492237016655954435991476297\
7964765664146149881279542602`139.6985483256066", "+", 
        RowBox[{
        "1.0096762874907390377067974070015136865474627658031916159036188417064\
016344876501661981320969478596208084489947667990594889037058360820580077879812\
0086489049666032293219686559`139.6985483256066", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "13.9689181555937222425847505151387145512713924406783395353881294968464\
517330089285013364751868254732315134579356994145845464566794541096220433917124\
7262967057724173590150656393`139.6985483256066", "+", 
        RowBox[{
        "4.8618978660140260386791899731292295591354278171464685588021184239048\
158629357179613746996953643892522001899479450812008182193594131404756695611304\
6130212302631309632622870896`139.6985483256066", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "13.8747318990078000168009476020516505229732738356423134356969634846730\
612431893149153451263263388670303807730711838211174944790720567333220558486311\
7742945086897000104222760643`139.69854832560657", "+", 
        RowBox[{
        "7.1436775442724695941227898795104039030643888522097772874359061108238\
612570527914004120885885781121731600399963437184509413414730246770835071618974\
8565145939159770982330584637`139.6985483256066", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "10", ",", "10", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`123.11503838299093", " ", 
      RowBox[{"(", 
       RowBox[{
       "18.5929599782317782546977143381681758035234601374839790149282214352222\
490646512637378045912970892069813006516540903894448415909081606879952625360001\
456185125`123.11503838299092", "-", 
        RowBox[{
        "7.4543235674741252923852334512210397047600818528295398252229520621256\
319739202386631829474633062262777516174413236849106066872648894725447942950671\
158689018`123.11503838299092", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.7643200746800191231510364847677746002125504142596874988079343483048\
295465701034177922091030203982096908940608393562924361592651534480777141686596\
260847251`123.11503838299092", "-", 
        RowBox[{
        "3.6655572529058946711012179867983379482878233325073477124952842656795\
061579011799599196359967001622502484582730345363437232752617215494571913190256\
302116955`123.11503838299092", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.3105323182416401414823224369802197093754013605229741767271810034050\
252721906887877461364214333326413260800628551842278384641420430806890456787857\
36591045`123.11503838299092", "+", 
        RowBox[{
        "1.0803587763124327872128003048992533450304448227060848013951937662542\
114047484051989018993617928668621078143301654707342198710118240831871777793076\
362453332`123.11503838299092", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.1590597762930750735149383867762163423729790788956561693702888722427\
279065488789740361060893654486442270539117076263013222113712673169540126072599\
710788223`123.11503838299092", "+", 
        RowBox[{
        "5.3806306939911137654480213327742058172090638070247644804903676148580\
321582759437155426789064065504393387363629502112306486313631164303110645393032\
418195609`123.11503838299092", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.1034132890853819553361726167944145532378404563150344237716602668309\
680760507416074798809113369972312355247839319827344831171164590432553392526965\
737674926`123.11503838299095", "+", 
        RowBox[{
        "7.9308025181435389284832905392666895270844307587343567754656252257238\
564661534549702804945599319315376778193285895576586804927395852825589317752150\
811758279`123.11503838299093", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3.80954249547713105459904703464975035877396871491610144849835314535718\
230578878411619769999956950379717474811615758131031294452529231728048223732667\
54863742`123.11503838299093", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.4014560861530714111653148812655792822541717234495686325825724549642\
647708626192987701163046517003143022608125919743212393851474752826312519638446\
14965722`123.11503838299092", "-", 
        RowBox[{
        "7.3996682423648849439378287726942353792922182117736466011967297155735\
211702701948569368596344790611921178003664187381114694216914985151151659931220\
706948281`123.11503838299093", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.8524206320689921419340506486209893518941130214041157750568732637726\
118891621425290410376176943129878021180140018622723629741385369868583389162232\
098498916`123.11503838299095", "-", 
        RowBox[{
        "4.0658567067307439884252656121029367399910634123050511544590933180954\
835892045767625411862579901375778490861502040604226309200928562911909886588152\
231888395`123.11503838299093", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "14.9645649643113854191410020190365850490657610695953755788742535801715\
568431031224219926236702101846217646263762697722983028805993754398841585982999\
464349056`123.11503838299093", "-", 
        RowBox[{
        "0.0631074280309254413666747486489174457303871206662156469029908797589\
213897475868775435045847693480655022270462227354518091399842349300888664975139\
644410391`123.11503838299093", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "14.6692422164145826866279136020951355409316003917820249664819945793438\
806478790979146910655645369736853470568103830461833621402806500197995418902030\
493396387`123.11503838299093", "+", 
        RowBox[{
        "3.7874813185767830241241671518487474575356370947719574211935194282574\
552881907110411291865829365789854453195011956240021159243526103910611627809373\
004177165`123.11503838299093", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "14.5474892446799019139692185766128221476012832947654794581512330410540\
202956982218996198320058338623787044217975473934006393297454213932124984945199\
051826135`123.11503838299093", "+", 
        RowBox[{
        "6.5930978484414457222235619845271154327650219162223263687772864190913\
974491549433120191670689564597145949653725567997223291611732559078182103355144\
392194661`123.11503838299093", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "11", ",", "11", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "1.9999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999996151767`107.\
77906678901151", " ", 
      RowBox[{"(", 
       RowBox[{
       "4.19730776365638802722379753597538965747071323454113836091167638511148\
3578226032818100132569506301524517619837455479004943295251604718451`107.\
77906678901151", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "19.1795473520020081549665514342140016526639017431390672027544330804011\
59364992962069605358103220409984768739375755484139679036601804557223`107.\
77906678901151", "-", 
        RowBox[{
        "7.7692264987655694827660908692573037418676854370773182410458944944967\
00783255917242575703324619599266807148559852189271467078813440310541`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.3620812034829077665460627755168624449345362426444330580812699350148\
35428486422015176299295010951043583984659951727118112777360319322325`107.\
77906678901151", "-", 
        RowBox[{
        "4.4553233827187275234191419277517918747892143863296740815161339751722\
50245446494495970742578870478874829004788545585963385200507860994821`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.8786439286691424191258422142893462215430791240857550884588630518444\
84723970191279874612300119290456042437178971752956441052490889575224`107.\
77906678901151", "-", 
        RowBox[{
        "0.1112164671643303596693892116601370159497161564523990442483838317993\
1299277749834704786585396112205226293731956653607721103700461866686`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.7090414130700333480611302725464017146830649641635506184844766188501\
17256771147028492229426665192603427214831365108925210379025831512439`107.\
77906678901151", "+", 
        RowBox[{
        "4.1481137659422374480263502344657273968665809461750570830728123845339\
29783916120783127712606617409607168395206617549679546638290759071679`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.6376266358342214681225289708199526220653632163338500712942798107170\
57546187590855239080791508249158345790390046443872168224185404353243`107.\
77906678901151", "+", 
        RowBox[{
        "7.2573334693335068790318282606380229366054675591690099517231569808500\
36319063612403624050662333097098760526411947094789131958465152358031`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "18.0746577507696865592507644367524922280127063492959616506663225668571\
5082535889069776843517269693499321557541947336310697883009953471816`107.\
77906678901151", "-", 
        RowBox[{
        "7.6919525240342497024593259860687818044994325209120932666621585596574\
72343144231384454111303545203943968926460684950251546875818183129626`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.6111499623826391681035559427961746368326305398967924007086595191374\
97462464353231556809055786456909906414883502514344701050399004292321`107.\
77906678901151", "-", 
        RowBox[{
        "4.7243695055507297806180631713618439715532316956897729589373848962826\
37696418409123421267167990565524972394667986733835226381320202519092`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.6487451001859233641541633142950457789107886268542718787506946950258\
80706228211408728967488650351798156316408459729905339278346584248966`107.\
77906678901151", "-", 
        RowBox[{
        "1.0115691640881908075772801798827127575901529107593034498120586731937\
12941221805459763563621956741297307598230319156345162590749217374908`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.3186784351848978933605279153757329962872593271919613102315099747710\
85666321130586636377885557842619414566568292032094334020552463063732`107.\
77906678901151", "+", 
        RowBox[{
        "2.7280479938827198831330448534897662130003968434351528820183289842550\
3161356584724167015565318772177379278875672532496964202091656515571`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.1746967045672139881404776269647296017453806217791887652640674733517\
98272991534026533424665619585159196271058521344381438082665186307702`107.\
77906678901151", "+", 
        RowBox[{
        "5.8092556161382824038728561686166252127872857190542407245144826630124\
8373366101490790172482872999802999188750689987820608135383912911628`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.1161162630044758421838727379930367090940831973885995691301280113737\
25099902004222882275156483903946569221500718242593808640326963383203`107.\
77906678901151", "+", 
        RowBox[{
        "7.5471543512374129016354686362756071139762051029347434140534187311406\
4028983913444802665949867943434963331900313890210295768804068521304`107.\
77906678901151", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "12", ",", "12", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`90.70585704740074", " ", 
      RowBox[{"(", 
       RowBox[{
       "19.7175706028193337291592854385960107338235951044253938081442916396323\
863413701371366779868835645810996369170157102149`90.70585704740073", "-", 
        RowBox[{
        "8.0335748635317640652272665441037045364842595418257173254725124457458\
839375753714434428002875026568006816479422345813`90.70585704740073", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.8906781138221694192195651286028243591231669385583362974622890559945\
91130548577575109681015630767105821215967786717`90.70585704740077", "-", 
        RowBox[{
        "5.1110099671338566309338201267450781490884314094610678268872986280306\
345863922137247297740090761954912880344033865917`90.70585704740074", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.4125223205548737173567931890250487922708520178349931931908146046220\
327267704727774717482013711131093322111947118557`90.70585704740073", "-", 
        RowBox[{
        "1.1473518988215698388300792950209012280585170425304751014144979930105\
407451344501479019499651006028391155402209137899`90.70585704740073", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.2240110471484557051251982570282657404414195693802742609839389353463\
118159505932857361343360004305254142321158860351`90.70585704740073", "+", 
        RowBox[{
        "2.9561250135805225408504913469891344248719108355440918348862444318696\
143130633018822871341640824227258345923769845485`90.70585704740073", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.1393940195246611984902152723608536903682581367739578552030490249069\
150601882858605522741923694437736994840316592207`90.70585704740073", "+", 
        RowBox[{
        "6.3465507539394785910240137593557461362314401980820060305623588369919\
073390868790315630505906946821458988331281344715`90.70585704740077", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.1050211896994637380889135216874391444422361270269874882867924879069\
568447303479194100675529565286203423400611791977`90.70585704740073", "+", 
        RowBox[{
        "8.2592485918948218795085455060383740701084082835531514605940351014234\
26877805144432287450573345754419513242278283283`90.70585704740073", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3.95793052701231100887345169739892112075700829502254660336771049114866\
29196229096631983869428983942124365154394929064`90.70585704740074", "+", 
        "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.6885041866027822980139803163251250831496947493964203233060571565737\
579493984757610144426040463635942214877259880969`90.70585704740077", "-", 
        RowBox[{
        "7.9422771911922982801572093681870311936634138158253911812304257975299\
574794113924077280992925135114202127640849347634`90.70585704740073", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.2851852343882819476496886046652976374854428312217583379330761705036\
897102812900131359251122219300937762584977902539`90.70585704740077", "-", 
        RowBox[{
        "5.2874730938056948801275673382622150506881383441902511088853797962694\
978670737491923119340517049006000221739768895251`90.70585704740074", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.2981979046990565339028505052727599519803364954922168072391957669703\
879539200102775359127382837856967051574319496249`90.70585704740074", "-", 
        RowBox[{
        "1.8457095844908057195890828522797346305874096752511319908679869276078\
181790766862172341490681472175766612439579068734`90.70585704740074", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.9291294326847633248533147638726699809402989580253690374739612719043\
943285907401900469120963794343528078367859150795`90.70585704740074", "+", 
        RowBox[{
        "1.7272843295699443741752683746103444920175429948889925786787536314588\
642172203572894573180768866537634350588376235579`90.70585704740074", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.7647660107446690652000082080462561431296853335265057093397493454209\
421727096827303926920637217172254825602277321724`90.70585704740074", "+", 
        RowBox[{
        "4.9213396960665695716345969768814833846504224719405584129875010558316\
48361687015055079973757704960330166164955924028`90.70585704740074", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "15.6882359429332588449724158516398580754810838920957801356528912700325\
216416323094262969499863274297283564172411137568`90.70585704740073", "+", 
        RowBox[{
        "7.1284710640693463111417734550105552428794641748138190744955514467131\
342844405305503036285074180763970070673844416141`90.70585704740077", " ", 
         "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "13", ",", "13", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`70.99411112062968", " ", 
      RowBox[{"(", 
       RowBox[{
       "4.30766554374025047132582582632355224180893955851638706159877314016195\
0007970197252015766942013439`70.99411112062968", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "20.2116271648231559444114474013402888119237788716091358991040942140916\
93625391138882569456871071878`70.99411112062968", "-", 
        RowBox[{
        "8.2584037770142463223446674183097860038634726221298038578851140738941\
20969015963891684843121124301`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "19.3660670109246979841828888780689637085314423753446473452764013704596\
94955121941267832014241254192`70.99411112062968", "-", 
        RowBox[{
        "5.6583858032658951825031418590767793647380242942764421425437991488584\
65593477269934678496314578736`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.9269337891864237324150541342572077883824080771341222223936307761291\
99972830384422869026837895065`70.99411112062968", "-", 
        RowBox[{
        "2.0477703191862527031617368244878659792785100144650383954416126168282\
93927473761885556796218799605`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.7119965037554318643495840757132888423034475073368759961351427279272\
0666053363618985926964932246`70.9941111206297", "+", 
        RowBox[{
        "1.8456300675074098568138412555738766528978670447849311418909226314319\
18867835118992866986218825972`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.6147427925807612467610833256889598594161895986218556106731030259292\
69206276670914233713217802067`70.99411112062968", "+", 
        RowBox[{
        "5.3391671565294235763888006424403495433220883677192979938384422921053\
600491094176092369616502718`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.5693816540709872367221297595102903413780171529166763809527118781758\
1836620753865162580881925121`70.99411112062968", "+", 
        RowBox[{
        "7.7538324655351594548054494198038369708101933943074215162058929183442\
10372375756844080853714808461`70.9941111206297", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "19.2495512056642226971465650816208133265742094919151067788214397204488\
62564044774706412979117598815`70.99411112062968", "-", 
        RowBox[{
        "8.1587771120757337319129834512283385279918873064935622191610998809358\
78728431017502464950846041928`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "17.8856572487928820890823527427593196371067755023021685985493440551993\
39632125856144701525217623039`70.9941111206297", "-", 
        RowBox[{
        "5.7685570887151160244759238418693470309658228469639519382505950134671\
19801603607531976099188819099`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.9294456463066436618033035884540453270911557370557089668536767165357\
8023077909881067689090868028`70.9941111206297", "-", 
        RowBox[{
        "2.5821538234317997500652407753760840260910490504780661847926368116671\
5973712641141209919048039204`70.9941111206297", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.5082889693887789224502621167035597644401646106764008328329832988343\
22474187564227570184162334723`70.99411112062968", "+", 
        RowBox[{
        "0.8017657925053037283439426373932651069804694394855037176504483902923\
79069074086076119560107137507`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.3234674169587784638679963243200215405872853246219869582684953000762\
45271095688934734053280521567`70.99411112062968", "+", 
        RowBox[{
        "4.0052475477551913038256665845539779362947214968874014121600636716347\
12892833007532186350112279197`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.2320414421564595502314429918489872222786781038216635067597957795256\
28662474123141870223438209811`70.99411112062968", "+", 
        RowBox[{
        "6.5035399557536091855026113917007673588436122761857167901876399869209\
20488622406606739958058539373`70.9941111206297", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "16.1924916420102220734065692757469467609614443547419411352975860036520\
98580000151083319886853897278`70.99411112062968", "+", 
        RowBox[{
        "7.8702481793561343496656447957516958916739622038708650561470795999318\
51620510725840651356462057554`70.99411112062968", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "14", ",", "14", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "9.5373047425826810302870717174360406068944809384417779340829773467935715\
8957943710615993`49.8431678230239*^-10", " ", 
      RowBox[{"(", 
       RowBox[{
       "20.6669118556423294850163057534207954926991657965656627019350970008971\
8302045101`49.8431678230239", "-", 
        RowBox[{
        "8.4519417816017191319400227894726096899637919465692176349929391134980\
709016876`49.8431678230239", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "19.8053119075599990737807794368559133267282887809400830134215340052129\
1302580778`49.8431678230239", "-", 
        RowBox[{
        "6.1202675409441709479849573791343377193857295723913314508150454598059\
6774973403`49.8431678230239", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "19.4246520950714691908918856994910856437250366615023154905301746325293\
6452836053`49.8431678230239", "-", 
        RowBox[{
        "2.8350143134838572007052828528284386603723176136109530016422017688259\
4836473641`49.8431678230239", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "19.1718310753495065469133955726097078252955702460569547045224903161737\
7016339624`49.8431678230239", "+", 
        RowBox[{
        "0.8296915028695177031356314449157367666364936585110019007649970202603\
1042532699`49.8431678230239", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "19.0624172669186478294593564525099186305173839883782662706156815564665\
2612463519`49.8431678230239", "+", 
        RowBox[{
        "4.3149524054799761387844795225099426053925389241957136620923894436248\
1933432091`49.8431678230239", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "19.0076985484993199941349975500934499863347349024290241715039470248716\
2017648302`49.8431678230239", "+", 
        RowBox[{
        "7.0339832066454960146737986833605966143561000410911309845109671678375\
3179328157`49.8431678230239", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "18.9842181754527404988171266324769291568112415283198549480553570177427\
5036368952`49.8431678230239", "+", 
        RowBox[{
        "8.5213893990126920545766691481838165522383858196450722383655075057596\
6294309898`49.8431678230239", " ", "\[Beta]"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1.`49.8431678230239", "+", 
      RowBox[{
      "0.280187118206261991401649025961920077376330789963520493671526435523544\
41580695`49.8431678230239", " ", "\[Beta]"}], "+", 
      RowBox[{
      "0.067898477173195823352746776016440019641270443578408327072375403703079\
93235073`49.8431678230239", " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      RowBox[{
      "0.014925841729173359739469587111109361931725405856045838859395859484469\
27223146`49.8431678230239", " ", 
       SuperscriptBox["\[Beta]", "3"]}], "+", 
      RowBox[{
      "0.003126918077201675257788369665801981645608034723309445736237273937470\
16400412`49.8431678230239", " ", 
       SuperscriptBox["\[Beta]", "4"]}], "+", 
      RowBox[{
      "0.000651774029242516699600820282621304586291729556645122410742815018110\
27503649`49.8431678230239", " ", 
       SuperscriptBox["\[Beta]", "5"]}], "+", 
      RowBox[{
      "0.000138385593223565081581927333744413700014961873347687082952440739674\
58952564`49.8431678230239", " ", 
       SuperscriptBox["\[Beta]", "6"]}], "+", 
      RowBox[{
      "0.000029890604890411628289480104313584746310831840687720955067651874192\
3147292`49.8431678230239", " ", 
       SuperscriptBox["\[Beta]", "7"]}], "+", 
      RowBox[{
      "6.486088195997739551190755232457876019603149074668446151646037574128068\
36`49.8431678230239*^-6", " ", 
       SuperscriptBox["\[Beta]", "8"]}], "+", 
      RowBox[{
      "1.408940423522568898431673942340986613445731959435198118601991919761452\
25`49.8431678230239*^-6", " ", 
       SuperscriptBox["\[Beta]", "9"]}], "+", 
      RowBox[{
      "3.104576464937352375822697695899357607507900675401050634667422281824167\
4`49.8431678230239*^-7", " ", 
       SuperscriptBox["\[Beta]", "10"]}], "+", 
      RowBox[{
      "7.090882382891269512874965720929399388059311596204286634765627528181231\
`49.8431678230239*^-8", " ", 
       SuperscriptBox["\[Beta]", "11"]}], "+", 
      RowBox[{
      "1.70860882965748744510617627351448300532431375676988699818099368527044`\
49.8431678230239*^-8", " ", 
       SuperscriptBox["\[Beta]", "12"]}], "+", 
      RowBox[{
      "4.416935662661412184925758973652739738302340608785613403963772657895944\
077124678290036417`49.8431678230239*^-9", " ", 
       SuperscriptBox["\[Beta]", "13"]}], "+", 
      RowBox[{
      "1.279129480732353315132544750969152404314606061839268665931835836878785\
584851043140801929`49.8431678230239*^-9", " ", 
       SuperscriptBox["\[Beta]", "14"]}], "+", 
      RowBox[{
      "4.768652371291340515143535858718020303447240469220888967041488673396785\
79478971855307996`49.8431678230239*^-10", " ", 
       SuperscriptBox["\[Beta]", "15"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPR", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "15", ",", "15", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
     "0.2232542377699024096507191179631750753164247809747767848139`29.\
87175863277179", " ", "\[Beta]"}], "+", 
     RowBox[{
     "0.0470863656820206671442611196419311849574910449473899280982`29.\
844383314259396", " ", 
      SuperscriptBox["\[Beta]", "2"]}], "+", 
     RowBox[{
     "0.009651946552012082742182901212357506869697509796901968094`29.\
829029079446535", " ", 
      SuperscriptBox["\[Beta]", "3"]}], "+", 
     RowBox[{
     "0.0019766268353895075348609494453286770746489215989003843372`29.\
825159052773795", " ", 
      SuperscriptBox["\[Beta]", "4"]}], "+", 
     RowBox[{
     "0.0004103781386787036155077637665324077437146476650315357956`29.\
8271641511557", " ", 
      SuperscriptBox["\[Beta]", "5"]}], "+", 
     RowBox[{
     "0.0000862279362557842068941814222106307547077401745355622846`29.\
827965323876935", " ", 
      SuperscriptBox["\[Beta]", "6"]}], "+", 
     RowBox[{
     "0.0000181764112778295258173555856571943573826495897337022482`29.\
82436833510226", " ", 
      SuperscriptBox["\[Beta]", "7"]}], "+", 
     RowBox[{
     "3.8350939064291082677407499855116933501446640224923147`29.\
818732765580318*^-6", " ", 
      SuperscriptBox["\[Beta]", "8"]}], "+", 
     RowBox[{
     "8.173878153457163358090216466357387940558816468304103`29.\
815460641253093*^-7", " ", 
      SuperscriptBox["\[Beta]", "9"]}], "+", 
     RowBox[{
     "1.784849163543609151007465709204008270236381245724245`29.\
816191134490495*^-7", " ", 
      SuperscriptBox["\[Beta]", "10"]}], "+", 
     RowBox[{
     "4.02980644567420170903522824987366413556746610991271`29.818289478104564*^\
-8", " ", 
      SuperscriptBox["\[Beta]", "11"]}], "+", 
     RowBox[{
     "9.4431374786900314997214944780436501437775725725509`29.818316391048132*^\
-9", " ", 
      SuperscriptBox["\[Beta]", "12"]}], "+", 
     RowBox[{
     "2.3188252057930947932777752023736735044347290499369`29.81607945991045*^-\
9", " ", 
      SuperscriptBox["\[Beta]", "13"]}], "+", 
     RowBox[{
     "6.1396695768367003790048108012881931674320497848152911078361042098119`\
29.814113846980426*^-10", " ", 
      SuperscriptBox["\[Beta]", "14"]}], "+", 
     RowBox[{
     "1.8641038512465830897255691847592347187208715342056517789245711097253`\
29.814003365410333*^-10", " ", 
      SuperscriptBox["\[Beta]", "15"]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
     "0.2788097933254579652062746735187306308719803365303323403693`29.\
968266945929244", " ", "\[Beta]"}], "+", 
     RowBox[{
     "0.0672054282741757392853504533559347385244529154953713544151`29.\
90291511004165", " ", 
      SuperscriptBox["\[Beta]", "2"]}], "+", 
     RowBox[{
     "0.0146763675363434106895462350724961526713892474009519152854`29.\
857717466542795", " ", 
      SuperscriptBox["\[Beta]", "3"]}], "+", 
     RowBox[{
     "0.0030495331531497973195175753719574478918111892388666818546`29.\
833253448478562", " ", 
      SuperscriptBox["\[Beta]", "4"]}], "+", 
     RowBox[{
     "0.0006295616578316436849568082814517067142117647461469547697`29.\
826880688556344", " ", 
      SuperscriptBox["\[Beta]", "5"]}], "+", 
     RowBox[{
     "0.0001322601533301332983886229152203032481730719834629505314`29.\
830290891822806", " ", 
      SuperscriptBox["\[Beta]", "6"]}], "+", 
     RowBox[{
     "0.0000282285501125074620266075119949646884485492234384325748`29.\
83255661393376", " ", 
      SuperscriptBox["\[Beta]", "7"]}], "+", 
     RowBox[{
     "6.0359150646024546486500454083118359560816230264338135`29.\
82816733747338*^-6", " ", 
      SuperscriptBox["\[Beta]", "8"]}], "+", 
     RowBox[{
     "1.2858061976403652251784689467724806139451078677718254`29.\
820151586394246*^-6", " ", 
      SuperscriptBox["\[Beta]", "9"]}], "+", 
     RowBox[{
     "2.760507806829628530622576977702297162329200715688949`29.\
815055271586807*^-7", " ", 
      SuperscriptBox["\[Beta]", "10"]}], "+", 
     RowBox[{
     "6.09380295056473647760451098274279854751431983669384`29.815844967310756*^\
-8", " ", 
      SuperscriptBox["\[Beta]", "11"]}], "+", 
     RowBox[{
     "1.40224357367140119145584206814022175970394146685668`29.819082098046643*^\
-8", " ", 
      SuperscriptBox["\[Beta]", "12"]}], "+", 
     RowBox[{
     "3.3827400939086072549952627159626344711856375834189`29.81958490599939*^-\
9", " ", 
      SuperscriptBox["\[Beta]", "13"]}], "+", 
     RowBox[{
     "8.6878905365813581004806525314364879823193248236625586772286482392212`\
29.81675218845963*^-10", " ", 
      SuperscriptBox["\[Beta]", "14"]}], "+", 
     RowBox[{
     "2.5008898972068418797714720069228602868580484118094473365133053769638`\
29.814138985128412*^-10", " ", 
      SuperscriptBox["\[Beta]", "15"]}], "+", 
     RowBox[{
     "9.320519256232915448627845923796173593604357671028258894622855548626`29.\
814003365410333*^-11", " ", 
      SuperscriptBox["\[Beta]", "16"]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.615103428303156*^9, 3.6151034301031585`*^9}, {
  3.6151035844333744`*^9, 3.6151038224237075`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["c=1 string theory at self-dual radius", "Section",
 CellChangeTimes->{{3.6169021426641335`*^9, 3.616902153604149*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], ",", "1", ",", "1", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
   "0.083333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333218114723608600296`96.\
9245729249866", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "1.9533308558836461070794639717285806275674244518274170142252696557786\
508090376685547427271770645626681714997467595461`96.44745167026697", "+", 
         "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.4896604493804140001182866147735794672125506516095454307014780915010\
74886715544747000382430890870078514893427085868446370893376419913964`96.\
44745167026697", "+", 
         RowBox[{
         "1.196669144116353892920536028271419372432575548172582985774730344221\
3491909623314452572728229354373318285002532404539`96.44745167026697", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "5"], ",", "2", ",", "2", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
   "0.083333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333`94.05451760285602", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "0.3469289144320205353809678258459039041779026038191621958998258173993\
973642851211093640707433466416980717788747086899`93.35554759852002", "+", 
         "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.3362081392725376446113684931759719530569464173743002563956970245142\
424764659389793526940342659236655868514137447414`93.35554759852002", "+", 
         RowBox[{
         "0.501277712954123916992557436398264058946954171456125421097354867238\
8372299393507771266024589876189384713142822860147`93.35554759852002", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "7.9604204835745081349397762753656611795366907891783562841772992967964\
879836017677214411354150252094297584507370086888`93.35554759852002", "+", 
         RowBox[{
         "4.401793372613855547626474737755832036875143224724712383002819315361\
7654057755281135093267976657377122655552527928845`93.35554759852002", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.0833333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333331`73.09605054250589", " ", 
      RowBox[{"(", 
       RowBox[{
       "1.01920510453584141815236395980748112891579775938346902733651070531900\
1891871570095379997723754651`73.0960505425059", "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "9.17025556366590314276510952872746495345376108780023279695024990174140\
62185409173746669728683598`73.0960505425059", "-", 
        RowBox[{
        "3.9193967732242794652835302108638625988274747884068248593213624481711\
32051408857844203132428232478`73.09605054250589", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9.04696841192634854582970985405945521524139925211325121919946914445378\
169990764464217858465947445`73.09605054250589", "-", 
        RowBox[{
        "3.8498920695392281858244822585670107983469567740468893259946953499767\
64477193701850096613066463702`73.09605054250589", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1.01788074966840931445741533909080121513687558389882442139012020463774\
9494704960275294889546811447`73.09605054250589", "+", 
        RowBox[{
        "1.9997004008507901386933160075106293284352797450235334940098436071246\
3431765641410127347836198587`73.09605054250589", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "7"], ",", "3", ",", "3", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
   "0.083333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333`89.5191648592998", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "3.9325871676327205587340987055754215520329075220908931316185855304882\
170281103865364741821148546233216589003091184917`88.67406681928557", "+", 
         "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.2935921414964784070708311721029952669147203627166678746905507940960\
321800140062588221344770803210825264287007076751`88.67406681928557", "+", 
         RowBox[{
         "0.072097553578315399209635946537457248928081893120075465803462763572\
820500889618614411031605931031597036686466454556`88.67406681928557", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.0839859601316776451271214762415505604568283935019423261970200155768\
117584510136695057065613220977095650013935072178`88.67406681928557", "+", 
         RowBox[{
         "0.511660670915536917906847715728558681630562498646470761724532768247\
3625040876415826382241723169779917312033937352618`88.67406681928557", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "9.2954227152779597075740442329920184766976671208169650218545487449959\
55968488880718835413261426425160690366199045762`88.67406681928557", "+", 
         RowBox[{
         "2.833654607873427124149417632158562517408448086142560640853418937691\
5999669123532664765621068973677450078994875994563`88.67406681928558", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "7"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "9"], ",", "4", ",", "4", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
   "0.083333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333`85.22869542262885", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "0.2372069827525796889718789780431003138263045397785603947750641755198\
629318434420215644842808422292419271793272457741`84.27445291318952", "+", 
         "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.2753874323449654152521267251373770971735140615688554187046163466766\
812999662672848024861031893135644198551600723173`84.27445291318952", "-", 
         RowBox[{
         "0.202400147951859844223459384675176330111971196650902915142221568270\
3339574822839686801732729247716225136715702969966`84.27445291318952", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.0773333699452022909161674694564930710690781960268483144079430021608\
132837451568928368337158726550565338956638935732`84.27445291318952", "+", 
         RowBox[{
         "0.373128894078157572770305920949419425117717637400108240385660042165\
702420837524586826963969712342423396412380171478`84.27445291318952", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "9.5059919051088110527097305434217092513822203642512519616577214921384\
720236077936291616959687810631152430796825665336`84.27445291318953", "+", 
         RowBox[{
         "1.302230460864520505542032087612451180395496939828122333091060843007\
3908427899780641839076727425608973655868658223006`84.2744529131895", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "18.221182156475100621005111168958963273346768409619928021791008833865\
5795310146347359197616115383770081644660092686175`84.27445291318952", "+", 
         RowBox[{
         "7.739833810256602076939242398070205410772452079644111946890436507577\
3777620113392961048173496276389661909659032134773`84.27445291318952", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "5", ",", "5", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.0833333333333333333333333333333333333333333333333333333333333333333333\
333333`52.59588900156348", " ", 
      RowBox[{"(", 
       RowBox[{
       "1.33367118750888233843747224067434710434948120266756920039628071347706\
738516145`52.59588900156347", "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3.74617897973580417905614334040708593553906862446170156906532997160477\
187433581`52.59588900156347", "-", 
        RowBox[{
        "3.4456559169307692711790203581498614532008253673392356537948019165356\
2116481761`52.595889001563485", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3.47827302400233612822298363970949744594378164378977784059597015082706\
075424484`52.59588900156347", "-", 
        RowBox[{
        "0.4714585532451798997716247999688247036920400704645987839585263301162\
8423303948`52.59588900156347", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3.67608534485452564436964466758386176432373841579126303954867092004814\
583830857`52.59588900156348", "-", 
        RowBox[{
        "3.4018304497470111042760098412807881585923930937648147197548711723955\
9723194229`52.59588900156348", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3.49751212184921184120607896123188769726763955330455466108115788531687\
898212138`52.59588900156348", "-", 
        RowBox[{
        "0.4347798074692995694248191144219142192542249116438510938283879386339\
8449441135`52.595889001563485", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1.33172052074968585438000827252789990408087154179839812035486559278037\
442116175`52.595889001563485", "+", 
        RowBox[{
        "2.3031669745492438411876560382583633253032337702724005762262115752269\
8821323448`52.59588900156348", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "11"], ",", "5", ",", "5", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
   "0.083333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333`78.83765937430458", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "4.7725444369157094634737316759513148118931959358420152751768505142762\
35304105017388614245256038344`77.79626668914635", "+", "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.2650514424027533678192696848337038151479791759259040865159713580169\
436846365910553307145355026555461673391150889985`77.79626668914634", "-", 
         RowBox[{
         "0.385434641017747527810482539795269773681037932998578149556748636155\
2964391419907746733563794912961462181470327614645`77.79626668914635", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "9.3203927691827257648323467948387125458363212049820033000461500686966\
82925264590653610077015188961`77.79626668914635", "+", 
         RowBox[{
         "0.125544027001831664963860120924349779028426926304546584782482102808\
7032220429529807781622934458063772397717365963601`77.79626668914635", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.0777688254805747794941292486548761654198244415421515074869289194992\
254152203286278639276859614789772952268894502715`77.79626668914635", "+", 
         RowBox[{
         "0.257867001396789294034123659426849170185043519427711666833668480572\
2703266897018928986711821589894398993332375160277`77.79626668914635", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.0496926206208603670761128131398721471479271392224305694820416437102\
668781123693154030374777018570378054126358762802`77.79626668914635", "+", 
         RowBox[{
         "0.418022178171177099802239074655295682204191999468302482346090373760\
0472713467936262743765614205169505033178571625675`77.79626668914636", " ", 
          "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "18.642948324405578256267499437158210753828245163336979323874810553983\
17853236738205891912997369144`77.79626668914635", "+", 
         RowBox[{
         "6.361456997532240005536528008837460330370179551956002140417657164738\
040314957524886107901086427641`77.79626668914634", " ", "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "11"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "13"], ",", "6", ",", "6", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
   "0.083333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333`72.8774641146949", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "0.2044885455397480759782242386009938125228597892281594323418792753952\
05240089507395913157518972751`71.76352076238805", "+", "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "9.0068737478462364561536735905336641770007422522855187078967060849374\
93885672414048055842604040696`71.76352076238805", "-", 
         RowBox[{
         "0.741739970384826972542886994351313896841883789468399904657038333244\
94531804502150368082435465069`71.76352076238805", " ", "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.2578522761804816498732271316800121333664989911406038932011722990289\
87696039212502377967768323659`71.76352076238805", "-", 
         RowBox[{
         "0.511832138999183716665574160415158418160220517344910697121910418345\
400625820391235154397227876819`71.76352076238805", " ", "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.0806465677663396523533250052355682411539209919117676553265058160243\
43560094134780263099767349188`71.76352076238805", "+", 
         RowBox[{
         "0.159528922087133883895164550676624383155781591300889927143807140355\
190743944184978075244985613902`71.76352076238805", " ", "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "0.0486493087832307150137560556607343029334170933399392428748191546211\
45109621669375610426023249937`71.76352076238805", "+", 
         RowBox[{
         "0.357978583496846135703004369058708176569414716707648756024813416219\
548434947811577096259220661723`71.76352076238805", " ", "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "18.142189110075944202029800683558363472314204997913864079528933742308\
641543982791827756763384448394`71.76352076238805", "+", 
         RowBox[{
         "4.800140778667446878121589968707107158595505030668943945840321147193\
768349740285018631320934416419`71.76352076238805", " ", "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "24.393494038119024399559256258885652298237472847576407538418483366981\
611606502242109999903651508615`71.76352076238805", "+", 
         RowBox[{
         "9.381435279592835715510478027723038784158543178907668540428127772426\
633175143623792667857123278861`71.76352076238805", " ", "\[Mu]"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "13"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "7", ",", "7", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.083333333333333333333333333333333333333333333333333333331`27.\
390707034981435", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "-", "2.1738619392170076211343539698692034708366562218990870871314`27.\
390707034981432"}], "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "4.494644511869855823372828584435214127780848389507173181009`27.\
390707034981432", "-", 
        RowBox[{
        "2.9202562421909372433944444787354054808017668452350597658293`27.\
390707034981432", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3.7827971034246528318113045982974689114794906577152867051715`27.\
390707034981443", "+", 
        RowBox[{
        "0.2369684083554519500748112947350727943351665959905477183454`27.\
390707034981435", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1.2026113767509677730397739208768933624964628680079540450347`27.\
390707034981443", "+", 
        RowBox[{
        "2.1865737387136244253941567140338103602642737338226801616687`27.\
390707034981443", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "-", "2.15540435057281652478714355181139514856404384634228551246`27.\
390707034981443"}], "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "0.9690401366839501177318861511681087236500234857570305554126`27.\
390707034981435", "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "4.4526809004004084430770163745786350048863731578936076938259`27.\
390707034981443", "-", 
        RowBox[{
        "2.8850992567034047291609839023605023682089172542326195710727`27.\
390707034981443", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3.8067511234073683055354650966318811137368991544255882645769`27.\
390707034981443", "+", 
        RowBox[{
        "0.2656444105665568453675949505554989050546197294086740066257`27.\
390707034981435", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1.2370180335507378123052945361036617924171636306132712853824`27.\
390707034981443", "+", 
        RowBox[{
        "2.1852430256868458017888159126101182706488556600926443185439`27.\
390707034981443", " ", "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "15"], ",", "7", ",", "7", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "3"], "-", 
      RowBox[{"Log", "[", "Glaisher", "]"}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
       "14.7791073879378566540970956695522369808710151728379154089914405047276\
36641393192651090562618557695677504683550179845941435734227771368569`99.\
69897000433602", " ", "\[Mu]"}], "+", 
       RowBox[{
       "102.255116115939382050720012293427739547561262303921758816558371836672\
5038252620024052951376876208571074712608756583998`97.72248661561319", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{
       "439.461592990923534352371269008242802957485770243991133504416808115952\
4765056955707332272092133620882653414558864987093`95.46035288420165", " ", 
        SuperscriptBox["\[Mu]", "3"]}], "+", 
       RowBox[{
       "1312.29188899752035817500417715584377601096942049746269351359466299862\
55015520247551273512936574381899221527796335813914`93.0579645737334", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{
       "2884.84129187088906198842970145927400344471130367696166724123419248879\
98702239858401985853271853048154261842396410102049`90.51556813255631", " ", 
        SuperscriptBox["\[Mu]", "5"]}], "+", 
       RowBox[{
       "4824.28074371802446816746930387441226688239759097340198299184575762693\
76558639326371682631929165447958956202004223725158`87.85682614131767", " ", 
        SuperscriptBox["\[Mu]", "6"]}], "+", 
       RowBox[{
       "6251.01693974429985085898124354508410311862055671867069445389553558589\
07762028512194303402582938620196602281226016832494`85.08521221260638", " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
       "27204.8421777396200626531813293409205970780932439993297297754901885325\
45933490882217429609565253439574`68.02088045989503", " ", 
        SuperscriptBox["\[Mu]", "8"]}], "+", 
       RowBox[{
       "15040.4437528417889697784121745356474496645884716477980216440148992018\
89717975605807312025676288477134`72.99834176872506", " ", 
        SuperscriptBox["\[Mu]", "9"]}], "+", 
       RowBox[{
       "6894.80082844123112413328951052539224555396647643603691271838761702755\
0712514989866438027306625894691`76.94412277079117", " ", 
        SuperscriptBox["\[Mu]", "10"]}], "+", 
       RowBox[{
       "2544.08350153512269538572524064036182504084709770509196637803506456880\
7113972884405404062573771127782`79.95152401715552", " ", 
        SuperscriptBox["\[Mu]", "11"]}], "+", 
       RowBox[{
       "724.379731286244167932056634365151820420728023857055785588106836853675\
9356778035092074982430846815173361840897185703299`82.12931432960288", " ", 
        SuperscriptBox["\[Mu]", "12"]}], "+", 
       RowBox[{
       "149.034308639735329715868212539886914182784155369254528902998899840109\
380249183285650556796152746562912111824065803398`83.62132898138562", " ", 
        SuperscriptBox["\[Mu]", "13"]}], "+", 
       RowBox[{
       "19.6755269159751168736372535415190184273164329175671318543355630551695\
116422853038474121503722192654305596079550410707`84.5800622342865", " ", 
        SuperscriptBox["\[Mu]", "14"]}], "+", 
       RowBox[{
       "1.24923980418889630943728593914406466205183701063918297487844844794727\
0580462558974438866690299635900352990981272448232700560678358759985`100.", 
        " ", 
        SuperscriptBox["\[Mu]", "15"]}]}], ")"}], 
     RowBox[{"1", "/", "15"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "8", ",", "8", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.08333333333333333333333333333333333336`9.538885879809877", " ", 
      RowBox[{"(", 
       RowBox[{
       "4.48751815570338884562346776414920599156`9.538885879809877", "-", 
        RowBox[{
        "3.97597539177563463730878667856671881964`9.538885879809877", " ", 
         "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "4.17196532122637608682009500595100919669`9.538885879809877", "-", 
        RowBox[{
        "1.99793238330934741497912909835577011108`9.538885879809877", " ", 
         "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3.50344746284760687160646183125780986784`9.538885879809877", "+", 
        RowBox[{
        "0.73738209473323901299579574697418138385`9.53888587980988", " ", 
         "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1.56440072732707388646645181536961561232`9.538885879809877", "+", 
        RowBox[{
        "2.43280714804418707309340008659859222462`9.538885879809877", " ", 
         "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1.05009882090813166921876992132567352201`9.538885879809877", "+", 
        "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "4.42584040155972539417464895079626647554`9.538885879809877", "-", 
        RowBox[{
        "3.94395131293107414883168659880396944573`9.538885879809877", " ", 
         "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "4.15492426342882878596973936972163028795`9.538885879809877", "-", 
        RowBox[{
        "1.96851304529349047101050018682144582272`9.538885879809877", " ", 
         "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3.52940165333077421032080882825205049511`9.538885879809877", "+", 
        RowBox[{
        "0.76017387666099711651668258127756416798`9.538885879809877", " ", 
         "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1.48339686300559049472259425048777421408`9.538885879809877", "+", 
        RowBox[{
        "2.34847312834788013425312003246148151447`9.538885879809877", " ", 
         "\[Mu]"}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPR", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "17"], ",", "8", ",", "8", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "3"], "-", 
      RowBox[{"Log", "[", "Glaisher", "]"}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
       "16.7496550396629042079767084254925352449871505292163041301902992386913\
21526912285004569304301032055101171974690203825400293832124807551045`99.\
69897000433602", " ", "\[Mu]"}], "+", 
       RowBox[{
       "132.392128300870805057666731493511604338883052495874212530683947671628\
5982421179062012101683317073059525658786300507692`97.72248661561322", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{
       "655.961655155929315129670249140893889937137002189360018135911823057010\
9438942054009127137310258879889261916584122758904`95.47441703260614", " ", 
        SuperscriptBox["\[Mu]", "3"]}], "+", 
       RowBox[{
       "2282.16740865170341435467737832775288483264537347354024909806130794557\
80244898878816214286510154669968038400158991637874`93.08569307962847", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{
       "5917.73522710235641268051822990208434596931086839859215049670300797497\
46772877824597678108940070923224643090671040203298`90.5646349402112", " ", 
        SuperscriptBox["\[Mu]", "5"]}], "+", 
       RowBox[{
       "11845.0546970219584017915217010869673436053670104103474253942472273299\
149548108806297755782156230892429136950577810589903`87.93219608344198", " ", 
        SuperscriptBox["\[Mu]", "6"]}], "+", 
       RowBox[{
       "18697.6638874352300383020681922854253934280953542639358391545367428239\
809733729642551430809994462297921692406269534760089`85.19553465244466", " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
       "23569.3672897336316957255936671866270583613790159561175844530417792008\
528181297499236810432559124300542940921640549250441`82.36141261177491", " ", 
        SuperscriptBox["\[Mu]", "8"]}], "+", 
       RowBox[{
       "131360.513323255535262115837097565453835641139004978763323702100472214\
35748250132347`59.41660190510538", " ", 
        SuperscriptBox["\[Mu]", "9"]}], "+", 
       RowBox[{
       "73589.7159532164263493570913271411060799576141945148455419315742203940\
39061248223721355689104422903527`65.44792338511762", " ", 
        SuperscriptBox["\[Mu]", "10"]}], "+", 
       RowBox[{
       "35047.8695519562056482662315225047914716628509861092015294981612203945\
62099656932826129628506671278481`70.37932605338563", " ", 
        SuperscriptBox["\[Mu]", "11"]}], "+", 
       RowBox[{
       "13883.9327357355741633537828846677265375719536762674783184859826297571\
70116335296397775997062003628351`74.28946895015773", " ", 
        SuperscriptBox["\[Mu]", "12"]}], "+", 
       RowBox[{
       "4442.74617794876229203928677219681569323610152178203459305586400878173\
8998288145833437264619878482682`77.27004934262007", " ", 
        SuperscriptBox["\[Mu]", "13"]}], "+", 
       RowBox[{
       "1101.33013351347901702235922438962344878450522270211909302554001343335\
0692260228696689320079602868433`79.42909960764796", " ", 
        SuperscriptBox["\[Mu]", "14"]}], "+", 
       RowBox[{
       "198.111307591374776359408477960281688539373694819988035077563711880746\
8233739836757701641714531492856709559101090205764`80.9072092078881", " ", 
        SuperscriptBox["\[Mu]", "15"]}], "+", 
       RowBox[{
       "22.9704838101713645176087864387553996097921096414083854051468001260459\
186023023310454041461333365326166747443395016742`81.8594677733302", " ", 
        SuperscriptBox["\[Mu]", "16"]}], "+", 
       RowBox[{
       "1.28686183810483834832542220945408401175305936366433531681494678577288\
0593966517145400792500467032639589621531624740931659693869713902921`100.", 
        " ", 
        SuperscriptBox["\[Mu]", "17"]}]}], ")"}], 
     RowBox[{"1", "/", "17"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.614921560610347*^9, 3.6149215871703844`*^9}, {
  3.614921770901642*^9, 3.614921883321799*^9}, {3.614921928221862*^9, 
  3.6149219640119123`*^9}, {3.6149219958119564`*^9, 3.6149220453320255`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1904, 945},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 203, 2, 83, "Title"],
Cell[773, 26, 229, 4, 47, "Subsubtitle"],
Cell[1005, 32, 86, 1, 52, "Input"],
Cell[CellGroupData[{
Cell[1116, 37, 468, 13, 83, "Subtitle"],
Cell[CellGroupData[{
Cell[1609, 54, 254, 8, 71, "Section"],
Cell[1866, 64, 12421, 330, 555, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14324, 399, 264, 8, 71, "Section"],
Cell[14591, 409, 19780, 606, 706, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34408, 1020, 500, 15, 71, "Section"],
Cell[34911, 1037, 27576, 835, 1013, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62524, 1877, 689, 21, 71, "Section"],
Cell[63216, 1900, 36305, 986, 2495, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99558, 2891, 551, 16, 71, "Section"],
Cell[100112, 2909, 35479, 1019, 1423, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135628, 3933, 739, 21, 71, "Section"],
Cell[136370, 3956, 38984, 1067, 2814, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175391, 5028, 327, 9, 71, "Section"],
Cell[175721, 5039, 29490, 740, 1693, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205248, 5784, 143, 1, 71, "Section"],
Cell[205394, 5787, 88680, 1944, 5435, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294111, 7736, 124, 1, 71, "Section"],
Cell[294238, 7739, 30549, 698, 2604, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

